Inclusive open charm photoproduction in ultraperipheral collisions at the LHC with G$\gamma$A-FONLL

We compute the inclusive $D^{0}$ production cross section in ultraperipheral Pb-Pb collisions at the LHC as a function of the $D^{0}$ transverse momentum and rapidity. These calculations are carried out within the new G$\gamma$A-FONLL (Generalized Photon-Nucleus FONLL) framework, which can predict photonuclear cross sections for charm and beauty hadrons in electron-proton, electron-nucleus, and ultraperipheral heavy-ion collisions. The framework relies on FONLL (Fixed-Order Next-to-Leading Logarithm) to model heavy-quark production in photonuclear collisions and employs a photon-flux reweighting procedure to describe the production cross sections in ultraperipheral heavy-ion collisions. The G$\gamma$A calculations are first validated against the photoproduction cross sections of $D^{*}$ in electron-proton collisions at HERA. The predictions for the $D^{0}$ production cross section in ultraperipheral Pb-Pb collisions at the LHC are then presented and compared to the first experimental results obtained by CMS at $\sqrt{\rm s_{NN}}=5.36$ TeV. The predictions are benchmarked against different choices of nuclear parton distribution functions, fragmentation functions, and renormalization and factorization scales.

==> anc/d0_y_pt_fonll_upc.dat <==
File contains data for FONLL calculations for fig. 16, 17, 18 in  paper arxiv:2506.09893

For questions,  contact Anna Stasto

-------------
Format:

y, dsdptdy, delta

where 
y :  rapidity
dsdptdy :  central value of the cross section in mb/GeV
delta : half-width of the corresponding band

value of the upper edge of  band : dsdptdy + delta
value of the lower edge of  band : dsdptdy - delta

labels: 
scale:  calculations corresponding to scale variation
pdf  :  calculations corresponding to pdf variation
mc13 : mass of quark 1.3 GeV
mc15 : mass of quark 1.5 GeV


------------------
------------------

fig. 16 EPPS21

2 < pt < 5 GeV

mc13, pdf
0 2.74179 0.40299  

mc15, pdf
0 2.42337 0.362135 

mc13, scale
0 3.07336 1.14764 

mc15, scale 
0 2.67926 0.941437 


------------------
5 < pt < 8 GeV

mc13, pdf
-1.5 0.241603 0.0147078
-0.5 0.206508 0.0147063
0.5 0.124052 0.010794
1.5 0.0427492 0.00436641

mc15, pdf
-1.5 0.251385 0.0154525
-0.5 0.21463 0.0155324
0.5 0.129018 0.0114135
1.5 0.0444971 0.00461088

mc13, scale
-1.5 0.256208 0.0594978
-0.5 0.220522 0.0513661
0.5 0.133148 0.0313189
1.5 0.0460969 0.0109387

mc15, scale
-1.5 0.266153 0.0604463
-0.5 0.228861 0.0521866
0.5 0.138264 0.0318203
1.5 0.0478896 0.0110907


------------------
8 < pt <12 GeV

mc13, pdf
-1.5 0.0284673 0.00161987
-0.5 0.0240036 0.00139956
0.5 0.0125013 0.000831528
1.5 0.00308433 0.000240602


mc15, pdf
-1.5 0.031444 0.00179422
-0.5 0.0265285 0.00155818
0.5 0.0138914 0.000934902
1.5 0.00346032 0.000272686


mc13, scale
-1.5 0.0293454 0.00554502
-0.5 0.024915 0.00470344
0.5 0.0130549 0.00248459
1.5 0.00323395 0.00062069


mc15, scale
-1.5 0.0324157 0.00607464
-0.5 0.0275436 0.00516105
0.5 0.0145087 0.0027394
1.5 0.00362808 0.000686537



------------------
------------------

fig. 17 nNNPDF3.0

2 < pt < 5 GeV

mc15, pdf
0 2.53202 0.233643

mc15, scale
0 2.71169 0.924264


------------------
5 < pt < 8 GeV

mc15, pdf
-1.5 0.246011 0.00925678
-0.5 0.213485 0.00827961
0.5 0.130312 0.00623449
1.5 0.04567 0.00266497

mc15, scale
-1.5 0.260534 0.059801
-0.5 0.225581 0.0518226
0.5 0.137563 0.0317919
1.5 0.0480157 0.0111451


------------------
8 < pt < 12 GeV

mc15, pdf
-1.5 0.0309302 0.0012266
-0.5 0.0261881 0.00086622
0.5 0.0138627 0.000472926
1.5 0.00348677 0.00013774

mc15, scale
-1.5 0.0321265 0.00607315
-0.5 0.0271597 0.00513518
0.5 0.014367 0.00273202
1.5 0.00361392 0.000688549



------------------
------------------
fig. 18 CT18ANLO

2 < pt < 5 GeV

mc13, pdf
0 3.49572 0.149166

mc15, pdf
0 3.08946 0.171567


mc13, scale
0 3.82851 1.2954


mc15, scale
0 3.346 1.06342


------------------
5 < pt < 8 GeV

mc13, pdf
-1.5 0.246503 0.00559472
-0.5 0.22405 0.00482466
0.5 0.141568 0.00341335
1.5 0.0508106 0.00144484

mc15, pdf
-1.5 0.25709 0.0068979
-0.5 0.233541 0.00642301
0.5 0.147567 0.00463443
1.5 0.0529418 0.00198422

mc13, scale
-1.5 0.26132 0.060219
-0.5 0.237057 0.0542768
0.5 0.149469 0.0343747
1.5 0.0535256 0.0123721

mc15, scale
-1.5 0.272005 0.061292
-0.5 0.24668 0.0552597
0.5 0.155598 0.0349624
1.5 0.055727 0.012557

------------------
8 < pt < 12 GeV

mc13, pdf
-1.5 0.0277314 0.000592228
-0.5 0.0246316 0.000481681
0.5 0.0134587 0.000257722
1.5 0.00345229 7.28451e-05

mc15, pdf
-1.5 0.0306811 0.00071427
-0.5 0.0272896 0.000631892
0.5 0.0149937 0.000365105
1.5 0.00387962 0.000106665


mc13, scale
-1.5 0.0287913 0.00544239
-0.5 0.0255559 0.00478801
0.5 0.0139587 0.00261931
1.5 0.00357867 0.000672487


mc15, scale
-1.5 0.0318436 0.0059683
-0.5 0.0283083 0.00526155
0.5 0.0155465 0.00289192
1.5 0.00402074 0.000748671


------------------
------------------






==> anc/dstar_pt_fonll_hera.dat <==

Data for central values in  fig 6 and 7 in arxiv:2506.09893

Data for the bands can be provided upon request
For questions contact Anna Stasto

FONLL and FO calculations for the pT dependence of the cross section
in the HERA kinematics. 

Format: 
           pt(GeV)  dsig/dpt(pb/GeV)

In order to compare to the data  and reproduce the curves on the plots 
the second column with dsig/dpt needs to be multiplied
by 0.47 x 0.001, where 0.47 is the fragmentation fraction to D* and 0.001 is the
conversion from pb to nb


------------
H1 etag-33

FONLL, mur=1, muf=1, PSSZ frag. function
       0.1000     0.470307E+04
       0.5448     0.163302E+05
       0.9897     0.192465E+05
       1.4345     0.160160E+05
       1.8793     0.113499E+05
       2.3241     0.774363E+04
       2.7690     0.517274E+04
       3.2138     0.342692E+04
       3.6586     0.226826E+04
       4.1034     0.150981E+04
       4.5483     0.101456E+04
       4.9931     0.690459E+03
       5.4379     0.476089E+03
       5.8828     0.333398E+03
       6.3276     0.236540E+03
       6.7724     0.170231E+03
       7.2172     0.124289E+03
       7.6621     0.918855E+02
       8.1069     0.686867E+02
       8.5517     0.518785E+02
       8.9966     0.395889E+02
       9.4414     0.304916E+02
       9.8862     0.236652E+02
      10.3310     0.184994E+02
      10.7759     0.145613E+02
      11.2207     0.115383E+02
      11.6655     0.918858E+01
      12.1103     0.735067E+01
      12.5552     0.590540E+01
      13.0000     0.476046E+01



FONLL, mur=1, muf=1, BCFY frag. function
       0.5448     0.138146E+05
       0.9897     0.178426E+05
       1.4345     0.161114E+05
       1.8793     0.120415E+05
       2.3241     0.856589E+04
       2.7690     0.593085E+04
       3.2138     0.405495E+04
       3.6586     0.275667E+04
       4.1034     0.187578E+04
       4.5483     0.128383E+04
       4.9931     0.887448E+03
       5.4379     0.619485E+03
       5.8828     0.438264E+03
       6.3276     0.313848E+03
       6.7724     0.227593E+03
       7.2172     0.167173E+03
       7.6621     0.124336E+03
       8.1069     0.934853E+02
       8.5517     0.709698E+02
       8.9966     0.544202E+02
       9.4414     0.421257E+02
       9.8862     0.328596E+02
      10.3310     0.258124E+02
      10.7759     0.204207E+02
      11.2207     0.162688E+02
      11.6655     0.130282E+02
      12.1103     0.104871E+02
      12.5552     0.848347E+01
      13.0000     0.689248E+01



FO, mur=1, muf=1, PSSZ frag. function
       0.1000     0.726571E+04
       0.5448     0.211612E+05
       0.9897     0.213312E+05
       1.4345     0.161510E+05
       1.8793     0.109997E+05
       2.3241     0.737169E+04
       2.7690     0.492029E+04
       3.2138     0.329528E+04
       3.6586     0.222325E+04
       4.1034     0.151846E+04
       4.5483     0.105172E+04
       4.9931     0.739165E+03
       5.4379     0.527437E+03
       5.8828     0.382417E+03
       6.3276     0.281130E+03
       6.7724     0.209550E+03
       7.2172     0.158471E+03
       7.6621     0.121357E+03
       8.1069     0.939201E+02
       8.5517     0.733577E+02
       8.9966     0.578441E+02
       9.4414     0.460112E+02
       9.8862     0.368514E+02
      10.3310     0.296944E+02
      10.7759     0.240596E+02
      11.2207     0.195902E+02
      11.6655     0.160064E+02
      12.1103     0.131173E+02
      12.5552     0.107740E+02
      13.0000     0.885759E+01

------------
H1 etag-44

FONLL, mur=1, muf=1, PSSZ frag. function
       0.1000     0.354561E+05
       0.5448     0.112345E+06
       0.9897     0.123079E+06
       1.4345     0.871727E+05
       1.8793     0.511997E+05
       2.3241     0.282933E+05
       2.7690     0.155783E+05
       3.2138     0.871394E+04
       3.6586     0.501069E+04
       4.1034     0.296533E+04
       4.5483     0.180294E+04
       4.9931     0.112482E+04
       5.4379     0.718379E+03
       5.8828     0.469313E+03
       6.3276     0.312157E+03
       6.7724     0.211253E+03
       7.2172     0.145393E+03
       7.6621     0.101433E+03
       8.1069     0.716866E+02
       8.5517     0.512547E+02
       8.9966     0.370706E+02
       9.4414     0.271004E+02
       9.8862     0.199823E+02
      10.3310     0.148499E+02
      10.7759     0.111162E+02
      11.2207     0.838975E+01
      11.6655     0.637278E+01
      12.1103     0.486940E+01
      12.5552     0.373817E+01
      13.0000     0.288100E+01



FONLL, mur=1, muf=1, BCFY frag. function
       0.1000     0.279270E+05
       0.5448     0.963233E+05
       0.9897     0.117616E+06
       1.4345     0.926042E+05
       1.8793     0.581641E+05
       2.3241     0.338461E+05
       2.7690     0.193073E+05
       3.2138     0.110979E+05
       3.6586     0.651348E+04
       4.1034     0.392085E+04
       4.5483     0.241777E+04
       4.9931     0.152722E+04
       5.4379     0.985397E+03
       5.8828     0.650021E+03
       6.3276     0.436391E+03
       6.7724     0.297671E+03
       7.2172     0.206415E+03
       7.6621     0.145125E+03
       8.1069     0.103294E+03
       8.5517     0.743059E+02
       8.9966     0.540624E+02
       9.4414     0.397682E+02
       9.8862     0.295121E+02
      10.3310     0.220792E+02
      10.7759     0.166325E+02
      11.2207     0.126198E+02
      11.6655     0.963811E+01
      12.1103     0.741480E+01
      12.5552     0.573685E+01
      13.0000     0.445856E+01



FO, mur=1, muf=1, PSSZ frag. function
       0.5448     0.125033E+06
       0.9897     0.126725E+06
       1.4345     0.851189E+05
       1.8793     0.488661E+05
       2.3241     0.270060E+05
       2.7690     0.150253E+05
       3.2138     0.859703E+04
       3.6586     0.508380E+04
       4.1034     0.311017E+04
       4.5483     0.196154E+04
       4.9931     0.127204E+04
       5.4379     0.846357E+03
       5.8828     0.575879E+03
       6.3276     0.399176E+03
       6.7724     0.281562E+03
       7.2172     0.201868E+03
       7.6621     0.146622E+03
       8.1069     0.107816E+03
       8.5517     0.801633E+02
       8.9966     0.602589E+02
       9.4414     0.457353E+02
       9.8862     0.349697E+02
      10.3310     0.269157E+02
      10.7759     0.208499E+02
      11.2207     0.162810E+02
      11.6655     0.127761E+02
      12.1103     0.100660E+02
      12.5552     0.795358E+01
      13.0000     0.629505E+01


------------
ZEUS


FONLL, mur=1, muf=1, PSSZ frag. function
     0.10000  9.26978e+02
     0.15000  1.95895e+03
     0.20000  3.29610e+03
     0.25000  4.87931e+03
     0.30000  6.65264e+03
     0.35000  8.56369e+03
     0.40000  1.05659e+04
     0.45000  1.26183e+04
     0.50000  1.46851e+04
     0.55000  1.67381e+04
     0.60000  1.87507e+04
     0.65000  2.07023e+04
     0.70000  2.25726e+04
     0.75000  2.43471e+04
     0.80000  2.60085e+04
     0.85000  2.75424e+04
     0.90000  2.89327e+04
     0.95000  3.01623e+04
     1.00000  3.12145e+04
     1.05000  3.20747e+04
     1.10000  3.27363e+04
     1.15000  3.31965e+04
     1.20000  3.34561e+04
     1.25000  3.35220e+04
     1.30000  3.34066e+04
     1.35000  3.31300e+04
     1.40000  3.27131e+04
     1.45000  3.21813e+04
     1.50000  3.15596e+04
     1.55000  3.09017e+04
     1.60000  3.02390e+04
     1.65000  2.95692e+04
     1.70000  2.88849e+04
     1.75000  2.81814e+04
     1.80000  2.74595e+04
     1.85000  2.67155e+04
     1.90000  2.59510e+04
     1.95000  2.51695e+04
     2.00000  2.43741e+04
     2.05000  2.35653e+04
     2.10000  2.27510e+04
     2.15000  2.19376e+04
     2.20000  2.11298e+04
     2.25000  2.03296e+04
     2.30000  1.95405e+04
     2.35000  1.87666e+04
     2.40000  1.80114e+04
     2.45000  1.72765e+04
     2.50000  1.65627e+04
     2.55000  1.58693e+04
     2.60000  1.51962e+04
     2.65000  1.45450e+04
     2.70000  1.39165e+04
     2.75000  1.33112e+04
     2.80000  1.27287e+04
     2.85000  1.21687e+04
     2.90000  1.16310e+04
     2.95000  1.11148e+04
     3.00000  1.06196e+04
     3.05000  1.01454e+04
     3.10000  9.69196e+03
     3.15000  9.25867e+03
     3.20000  8.84475e+03
     3.25000  8.44948e+03
     3.30000  8.07211e+03
     3.35000  7.71185e+03
     3.40000  7.36794e+03
     3.45000  7.03962e+03
     3.50000  6.72618e+03
     3.55000  6.42709e+03
     3.60000  6.14181e+03
     3.65000  5.86973e+03
     3.70000  5.61026e+03
     3.75000  5.36278e+03
     3.80000  5.12674e+03
     3.85000  4.90156e+03
     3.90000  4.68671e+03
     3.95000  4.48169e+03
     4.00000  4.28600e+03
     4.05000  4.09933e+03
     4.10000  3.92136e+03
     4.15000  3.75169e+03
     4.20000  3.58991e+03
     4.25000  3.43564e+03
     4.30000  3.28853e+03
     4.35000  3.14823e+03
     4.40000  3.01439e+03
     4.45000  2.88671e+03
     4.50000  2.76488e+03
     4.55000  2.64865e+03
     4.60000  2.53777e+03
     4.65000  2.43198e+03
     4.70000  2.33100e+03
     4.75000  2.23461e+03
     4.80000  2.14258e+03
     4.85000  2.05469e+03
     4.90000  1.97073e+03
     4.95000  1.89051e+03
     5.00000  1.81384e+03
     5.05000  1.74057e+03
     5.10000  1.67056e+03
     5.15000  1.60365e+03
     5.20000  1.53969e+03
     5.25000  1.47854e+03
     5.30000  1.42006e+03
     5.35000  1.36412e+03
     5.40000  1.31061e+03
     5.45000  1.25940e+03
     5.50000  1.21040e+03
     5.55000  1.16349e+03
     5.60000  1.11860e+03
     5.65000  1.07563e+03
     5.70000  1.03447e+03
     5.75000  9.95058e+02
     5.80000  9.57299e+02
     5.85000  9.21120e+02
     5.90000  8.86448e+02
     5.95000  8.53212e+02
     6.00000  8.21346e+02
     6.05000  7.90794e+02
     6.10000  7.61501e+02
     6.15000  7.33411e+02
     6.20000  7.06469e+02
     6.25000  6.80623e+02
     6.30000  6.55825e+02
     6.35000  6.32027e+02
     6.40000  6.09185e+02
     6.45000  5.87258e+02
     6.50000  5.66204e+02
     6.55000  5.45986e+02
     6.60000  5.26566e+02
     6.65000  5.07911e+02
     6.70000  4.89987e+02
     6.75000  4.72762e+02
     6.80000  4.56207e+02
     6.85000  4.40294e+02
     6.90000  4.24993e+02
     6.95000  4.10281e+02
     7.00000  3.96131e+02
     7.05000  3.82523e+02
     7.10000  3.69439e+02
     7.15000  3.56853e+02
     7.20000  3.44747e+02
     7.25000  3.33099e+02
     7.30000  3.21891e+02
     7.35000  3.11102e+02
     7.40000  3.00717e+02
     7.45000  2.90718e+02
     7.50000  2.81090e+02
     7.55000  2.71816e+02
     7.60000  2.62883e+02
     7.65000  2.54277e+02
     7.70000  2.45984e+02
     7.75000  2.37991e+02
     7.80000  2.30288e+02
     7.85000  2.22861e+02
     7.90000  2.15700e+02
     7.95000  2.08795e+02
     8.00000  2.02135e+02
     8.05000  1.95711e+02
     8.10000  1.89516e+02
     8.15000  1.83541e+02
     8.20000  1.77776e+02
     8.25000  1.72214e+02
     8.30000  1.66847e+02
     8.35000  1.61667e+02
     8.40000  1.56666e+02
     8.45000  1.51839e+02
     8.50000  1.47178e+02
     8.55000  1.42676e+02
     8.60000  1.38329e+02
     8.65000  1.34130e+02
     8.70000  1.30074e+02
     8.75000  1.26155e+02
     8.80000  1.22368e+02
     8.85000  1.18708e+02
     8.90000  1.15171e+02
     8.95000  1.11752e+02
     9.00000  1.08446e+02
     9.05000  1.05250e+02
     9.10000  1.02160e+02
     9.15000  9.91704e+01
     9.20000  9.62791e+01
     9.25000  9.34822e+01
     9.30000  9.07761e+01
     9.35000  8.81577e+01
     9.40000  8.56238e+01
     9.45000  8.31713e+01
     9.50000  8.07974e+01
     9.55000  7.84993e+01
     9.60000  7.62744e+01
     9.65000  7.41200e+01
     9.70000  7.20337e+01
     9.75000  7.00132e+01
     9.80000  6.80561e+01
     9.85000  6.61602e+01
     9.90000  6.43234e+01
     9.95000  6.25438e+01
    10.00000  6.08194e+01
    10.05000  5.91480e+01
    10.10000  5.75278e+01
    10.15000  5.59570e+01
    10.20000  5.44339e+01
    10.25000  5.29569e+01
    10.30000  5.15244e+01
    10.35000  5.01350e+01
    10.40000  4.87873e+01
    10.45000  4.74798e+01
    10.50000  4.62112e+01
    10.55000  4.49803e+01
    10.60000  4.37857e+01
    10.65000  4.26264e+01
    10.70000  4.15012e+01
    10.75000  4.04089e+01
    10.80000  3.93485e+01
    10.85000  3.83190e+01
    10.90000  3.73193e+01
    10.95000  3.63486e+01
    11.00000  3.54059e+01
    11.05000  3.44902e+01
    11.10000  3.36006e+01
    11.15000  3.27363e+01
    11.20000  3.18964e+01
    11.25000  3.10803e+01
    11.30000  3.02871e+01
    11.35000  2.95161e+01
    11.40000  2.87667e+01
    11.45000  2.80382e+01
    11.50000  2.73299e+01
    11.55000  2.66412e+01
    11.60000  2.59715e+01
    11.65000  2.53203e+01
    11.70000  2.46870e+01
    11.75000  2.40710e+01
    11.80000  2.34717e+01
    11.85000  2.28888e+01
    11.90000  2.23218e+01
    11.95000  2.17700e+01
    12.00000  2.12332e+01
    12.05000  2.07107e+01
    12.10000  2.02021e+01
    12.15000  1.97070e+01
    12.20000  1.92249e+01
    12.25000  1.87555e+01
    12.30000  1.82984e+01
    12.35000  1.78532e+01
    12.40000  1.74197e+01
    12.45000  1.69974e+01
    12.50000  1.65861e+01
    12.55000  1.61854e+01
    12.60000  1.57950e+01
    12.65000  1.54147e+01
    12.70000  1.50441e+01
    12.75000  1.46829e+01
    12.80000  1.43310e+01
    12.85000  1.39880e+01
    12.90000  1.36536e+01
    12.95000  1.33278e+01
    13.00000  1.30101e+01


FONLL, mur=1, muf=1, BCFY frag. function
     0.10000  7.21578e+02
     0.15000  1.53867e+03
     0.20000  2.61245e+03
     0.25000  3.90264e+03
     0.30000  5.37021e+03
     0.35000  6.97771e+03
     0.40000  8.69129e+03
     0.45000  1.04807e+04
     0.50000  1.23191e+04
     0.55000  1.41840e+04
     0.60000  1.60534e+04
     0.65000  1.79096e+04
     0.70000  1.97350e+04
     0.75000  2.15153e+04
     0.80000  2.32337e+04
     0.85000  2.48743e+04
     0.90000  2.64193e+04
     0.95000  2.78481e+04
     1.00000  2.91397e+04
     1.05000  3.02707e+04
     1.10000  3.12233e+04
     1.15000  3.19858e+04
     1.20000  3.25494e+04
     1.25000  3.29116e+04
     1.30000  3.30761e+04
     1.35000  3.30558e+04
     1.40000  3.28666e+04
     1.45000  3.25302e+04
     1.50000  3.20705e+04
     1.55000  3.15654e+04
     1.60000  3.10660e+04
     1.65000  3.05614e+04
     1.70000  3.00401e+04
     1.75000  2.94926e+04
     1.80000  2.89168e+04
     1.85000  2.83099e+04
     1.90000  2.76694e+04
     1.95000  2.69979e+04
     2.00000  2.62989e+04
     2.05000  2.55736e+04
     2.10000  2.48290e+04
     2.15000  2.40722e+04
     2.20000  2.33085e+04
     2.25000  2.25410e+04
     2.30000  2.17729e+04
     2.35000  2.10093e+04
     2.40000  2.02555e+04
     2.45000  1.95142e+04
     2.50000  1.87873e+04
     2.55000  1.80750e+04
     2.60000  1.73774e+04
     2.65000  1.66966e+04
     2.70000  1.60345e+04
     2.75000  1.53924e+04
     2.80000  1.47707e+04
     2.85000  1.41696e+04
     2.90000  1.35891e+04
     2.95000  1.30290e+04
     3.00000  1.24889e+04
     3.05000  1.19687e+04
     3.10000  1.14685e+04
     3.15000  1.09880e+04
     3.20000  1.05268e+04
     3.25000  1.00844e+04
     3.30000  9.66005e+03
     3.35000  9.25329e+03
     3.40000  8.86342e+03
     3.45000  8.48975e+03
     3.50000  8.13162e+03
     3.55000  7.78873e+03
     3.60000  7.46069e+03
     3.65000  7.14689e+03
     3.70000  6.84672e+03
     3.75000  6.55961e+03
     3.80000  6.28497e+03
     3.85000  6.02222e+03
     3.90000  5.77082e+03
     3.95000  5.53024e+03
     4.00000  5.29996e+03
     4.05000  5.07962e+03
     4.10000  4.86890e+03
     4.15000  4.66738e+03
     4.20000  4.47468e+03
     4.25000  4.29041e+03
     4.30000  4.11420e+03
     4.35000  3.94569e+03
     4.40000  3.78452e+03
     4.45000  3.63037e+03
     4.50000  3.48293e+03
     4.55000  3.34193e+03
     4.60000  3.20714e+03
     4.65000  3.07826e+03
     4.70000  2.95501e+03
     4.75000  2.83713e+03
     4.80000  2.72437e+03
     4.85000  2.61648e+03
     4.90000  2.51325e+03
     4.95000  2.41444e+03
     5.00000  2.31985e+03
     5.05000  2.22931e+03
     5.10000  2.14265e+03
     5.15000  2.05968e+03
     5.20000  1.98024e+03
     5.25000  1.90416e+03
     5.30000  1.83129e+03
     5.35000  1.76147e+03
     5.40000  1.69457e+03
     5.45000  1.63045e+03
     5.50000  1.56898e+03
     5.55000  1.51005e+03
     5.60000  1.45356e+03
     5.65000  1.39940e+03
     5.70000  1.34747e+03
     5.75000  1.29765e+03
     5.80000  1.24986e+03
     5.85000  1.20401e+03
     5.90000  1.16001e+03
     5.95000  1.11777e+03
     6.00000  1.07723e+03
     6.05000  1.03831e+03
     6.10000  1.00095e+03
     6.15000  9.65075e+02
     6.20000  9.30625e+02
     6.25000  8.97536e+02
     6.30000  8.65749e+02
     6.35000  8.35207e+02
     6.40000  8.05856e+02
     6.45000  7.77644e+02
     6.50000  7.50523e+02
     6.55000  7.24447e+02
     6.60000  6.99370e+02
     6.65000  6.75250e+02
     6.70000  6.52048e+02
     6.75000  6.29723e+02
     6.80000  6.08240e+02
     6.85000  5.87564e+02
     6.90000  5.67660e+02
     6.95000  5.48498e+02
     7.00000  5.30046e+02
     7.05000  5.12281e+02
     7.10000  4.95182e+02
     7.15000  4.78719e+02
     7.20000  4.62866e+02
     7.25000  4.47599e+02
     7.30000  4.32894e+02
     7.35000  4.18726e+02
     7.40000  4.05075e+02
     7.45000  3.91919e+02
     7.50000  3.79239e+02
     7.55000  3.67015e+02
     7.60000  3.55229e+02
     7.65000  3.43863e+02
     7.70000  3.32902e+02
     7.75000  3.22328e+02
     7.80000  3.12128e+02
     7.85000  3.02285e+02
     7.90000  2.92786e+02
     7.95000  2.83619e+02
     8.00000  2.74769e+02
     8.05000  2.66227e+02
     8.10000  2.57981e+02
     8.15000  2.50021e+02
     8.20000  2.42335e+02
     8.25000  2.34913e+02
     8.30000  2.27744e+02
     8.35000  2.20820e+02
     8.40000  2.14131e+02
     8.45000  2.07668e+02
     8.50000  2.01422e+02
     8.55000  1.95387e+02
     8.60000  1.89552e+02
     8.65000  1.83913e+02
     8.70000  1.78460e+02
     8.75000  1.73188e+02
     8.80000  1.68089e+02
     8.85000  1.63158e+02
     8.90000  1.58388e+02
     8.95000  1.53774e+02
     9.00000  1.49310e+02
     9.05000  1.44990e+02
     9.10000  1.40811e+02
     9.15000  1.36767e+02
     9.20000  1.32853e+02
     9.25000  1.29065e+02
     9.30000  1.25398e+02
     9.35000  1.21847e+02
     9.40000  1.18410e+02
     9.45000  1.15081e+02
     9.50000  1.11857e+02
     9.55000  1.08735e+02
     9.60000  1.05711e+02
     9.65000  1.02781e+02
     9.70000  9.99417e+01
     9.75000  9.71910e+01
     9.80000  9.45254e+01
     9.85000  9.19420e+01
     9.90000  8.94380e+01
     9.95000  8.70108e+01
    10.00000  8.46577e+01
    10.05000  8.23761e+01
    10.10000  8.01632e+01
    10.15000  7.80168e+01
    10.20000  7.59347e+01
    10.25000  7.39147e+01
    10.30000  7.19547e+01
    10.35000  7.00529e+01
    10.40000  6.82072e+01
    10.45000  6.64158e+01
    10.50000  6.46770e+01
    10.55000  6.29891e+01
    10.60000  6.13504e+01
    10.65000  5.97593e+01
    10.70000  5.82143e+01
    10.75000  5.67139e+01
    10.80000  5.52568e+01
    10.85000  5.38414e+01
    10.90000  5.24666e+01
    10.95000  5.11310e+01
    11.00000  4.98334e+01
    11.05000  4.85725e+01
    11.10000  4.73471e+01
    11.15000  4.61562e+01
    11.20000  4.49986e+01
    11.25000  4.38732e+01
    11.30000  4.27791e+01
    11.35000  4.17154e+01
    11.40000  4.06810e+01
    11.45000  3.96752e+01
    11.50000  3.86969e+01
    11.55000  3.77455e+01
    11.60000  3.68200e+01
    11.65000  3.59197e+01
    11.70000  3.50438e+01
    11.75000  3.41917e+01
    11.80000  3.33625e+01
    11.85000  3.25556e+01
    11.90000  3.17704e+01
    11.95000  3.10061e+01
    12.00000  3.02623e+01
    12.05000  2.95381e+01
    12.10000  2.88331e+01
    12.15000  2.81466e+01
    12.20000  2.74781e+01
    12.25000  2.68271e+01
    12.30000  2.61930e+01
    12.35000  2.55754e+01
    12.40000  2.49739e+01
    12.45000  2.43878e+01
    12.50000  2.38169e+01
    12.55000  2.32607e+01
    12.60000  2.27187e+01
    12.65000  2.21906e+01
    12.70000  2.16759e+01
    12.75000  2.11743e+01
    12.80000  2.06855e+01
    12.85000  2.02090e+01
    12.90000  1.97445e+01
    12.95000  1.92917e+01
    13.00000  1.88503e+01


FO, mur=1, muf=1, PSSZ frag. function
     0.10000  1.12106e+03
     0.15000  2.34092e+03
     0.20000  3.89236e+03
     0.25000  5.69470e+03
     0.30000  7.67496e+03
     0.35000  9.76783e+03
     0.40000  1.19182e+04
     0.45000  1.40805e+04
     0.50000  1.62176e+04
     0.55000  1.83008e+04
     0.60000  2.03030e+04
     0.65000  2.22057e+04
     0.70000  2.39920e+04
     0.75000  2.56515e+04
     0.80000  2.71713e+04
     0.85000  2.85414e+04
     0.90000  2.97503e+04
     0.95000  3.07853e+04
     1.00000  3.16340e+04
     1.05000  3.22864e+04
     1.10000  3.27417e+04
     1.15000  3.30032e+04
     1.20000  3.30769e+04
     1.25000  3.29743e+04
     1.30000  3.27111e+04
     1.35000  3.23091e+04
     1.40000  3.17902e+04
     1.45000  3.11794e+04
     1.50000  3.05009e+04
     1.55000  2.97960e+04
     1.60000  2.90878e+04
     1.65000  2.83766e+04
     1.70000  2.76577e+04
     1.75000  2.69280e+04
     1.80000  2.61895e+04
     1.85000  2.54381e+04
     1.90000  2.46759e+04
     1.95000  2.39060e+04
     2.00000  2.31307e+04
     2.05000  2.23474e+04
     2.10000  2.15625e+04
     2.15000  2.07822e+04
     2.20000  2.00105e+04
     2.25000  1.92485e+04
     2.30000  1.84999e+04
     2.35000  1.77685e+04
     2.40000  1.70571e+04
     2.45000  1.63668e+04
     2.50000  1.56981e+04
     2.55000  1.50504e+04
     2.60000  1.44238e+04
     2.65000  1.38194e+04
     2.70000  1.32377e+04
     2.75000  1.26784e+04
     2.80000  1.21411e+04
     2.85000  1.16253e+04
     2.90000  1.11303e+04
     2.95000  1.06555e+04
     3.00000  1.02004e+04
     3.05000  9.76470e+03
     3.10000  9.34796e+03
     3.15000  8.94955e+03
     3.20000  8.56873e+03
     3.25000  8.20481e+03
     3.30000  7.85710e+03
     3.35000  7.52488e+03
     3.40000  7.20745e+03
     3.45000  6.90411e+03
     3.50000  6.61424e+03
     3.55000  6.33737e+03
     3.60000  6.07306e+03
     3.65000  5.82070e+03
     3.70000  5.57973e+03
     3.75000  5.34960e+03
     3.80000  5.12977e+03
     3.85000  4.91972e+03
     3.90000  4.71898e+03
     3.95000  4.52709e+03
     4.00000  4.34360e+03
     4.05000  4.16826e+03
     4.10000  4.00082e+03
     4.15000  3.84090e+03
     4.20000  3.68814e+03
     4.25000  3.54217e+03
     4.30000  3.40267e+03
     4.35000  3.26934e+03
     4.40000  3.14185e+03
     4.45000  3.01993e+03
     4.50000  2.90332e+03
     4.55000  2.79177e+03
     4.60000  2.68506e+03
     4.65000  2.58296e+03
     4.70000  2.48525e+03
     4.75000  2.39171e+03
     4.80000  2.30215e+03
     4.85000  2.21638e+03
     4.90000  2.13420e+03
     4.95000  2.05547e+03
     5.00000  1.98000e+03
     5.05000  1.90765e+03
     5.10000  1.83830e+03
     5.15000  1.77181e+03
     5.20000  1.70804e+03
     5.25000  1.64687e+03
     5.30000  1.58819e+03
     5.35000  1.53188e+03
     5.40000  1.47783e+03
     5.45000  1.42595e+03
     5.50000  1.37613e+03
     5.55000  1.32829e+03
     5.60000  1.28233e+03
     5.65000  1.23819e+03
     5.70000  1.19576e+03
     5.75000  1.15499e+03
     5.80000  1.11578e+03
     5.85000  1.07809e+03
     5.90000  1.04183e+03
     5.95000  1.00696e+03
     6.00000  9.73399e+02
     6.05000  9.41105e+02
     6.10000  9.10024e+02
     6.15000  8.80104e+02
     6.20000  8.51299e+02
     6.25000  8.23561e+02
     6.30000  7.96847e+02
     6.35000  7.71114e+02
     6.40000  7.46323e+02
     6.45000  7.22435e+02
     6.50000  6.99414e+02
     6.55000  6.77224e+02
     6.60000  6.55831e+02
     6.65000  6.35205e+02
     6.70000  6.15314e+02
     6.75000  5.96128e+02
     6.80000  5.77621e+02
     6.85000  5.59764e+02
     6.90000  5.42533e+02
     6.95000  5.25903e+02
     7.00000  5.09850e+02
     7.05000  4.94353e+02
     7.10000  4.79390e+02
     7.15000  4.64942e+02
     7.20000  4.50988e+02
     7.25000  4.37509e+02
     7.30000  4.24486e+02
     7.35000  4.11903e+02
     7.40000  3.99743e+02
     7.45000  3.87990e+02
     7.50000  3.76628e+02
     7.55000  3.65643e+02
     7.60000  3.55020e+02
     7.65000  3.44747e+02
     7.70000  3.34810e+02
     7.75000  3.25197e+02
     7.80000  3.15896e+02
     7.85000  3.06896e+02
     7.90000  2.98185e+02
     7.95000  2.89753e+02
     8.00000  2.81591e+02
     8.05000  2.73689e+02
     8.10000  2.66038e+02
     8.15000  2.58631e+02
     8.20000  2.51458e+02
     8.25000  2.44511e+02
     8.30000  2.37782e+02
     8.35000  2.31264e+02
     8.40000  2.24949e+02
     8.45000  2.18830e+02
     8.50000  2.12900e+02
     8.55000  2.07154e+02
     8.60000  2.01584e+02
     8.65000  1.96184e+02
     8.70000  1.90949e+02
     8.75000  1.85873e+02
     8.80000  1.80952e+02
     8.85000  1.76178e+02
     8.90000  1.71548e+02
     8.95000  1.67057e+02
     9.00000  1.62701e+02
     9.05000  1.58473e+02
     9.10000  1.54371e+02
     9.15000  1.50389e+02
     9.20000  1.46523e+02
     9.25000  1.42770e+02
     9.30000  1.39127e+02
     9.35000  1.35588e+02
     9.40000  1.32152e+02
     9.45000  1.28814e+02
     9.50000  1.25572e+02
     9.55000  1.22422e+02
     9.60000  1.19362e+02
     9.65000  1.16388e+02
     9.70000  1.13498e+02
     9.75000  1.10689e+02
     9.80000  1.07959e+02
     9.85000  1.05305e+02
     9.90000  1.02725e+02
     9.95000  1.00216e+02
    10.00000  9.77759e+01
    10.05000  9.54028e+01
    10.10000  9.30941e+01
    10.15000  9.08477e+01
    10.20000  8.86619e+01
    10.25000  8.65349e+01
    10.30000  8.44647e+01
    10.35000  8.24499e+01
    10.40000  8.04886e+01
    10.45000  7.85793e+01
    10.50000  7.67206e+01
    10.55000  7.49108e+01
    10.60000  7.31486e+01
    10.65000  7.14325e+01
    10.70000  6.97612e+01
    10.75000  6.81335e+01
    10.80000  6.65480e+01
    10.85000  6.50036e+01
    10.90000  6.34990e+01
    10.95000  6.20332e+01
    11.00000  6.06049e+01
    11.05000  5.92129e+01
    11.10000  5.78558e+01
    11.15000  5.65326e+01
    11.20000  5.52424e+01
    11.25000  5.39843e+01
    11.30000  5.27573e+01
    11.35000  5.15607e+01
    11.40000  5.03934e+01
    11.45000  4.92549e+01
    11.50000  4.81441e+01
    11.55000  4.70605e+01
    11.60000  4.60031e+01
    11.65000  4.49714e+01
    11.70000  4.39646e+01
    11.75000  4.29821e+01
    11.80000  4.20231e+01
    11.85000  4.10871e+01
    11.90000  4.01735e+01
    11.95000  3.92816e+01
    12.00000  3.84108e+01
    12.05000  3.75605e+01
    12.10000  3.67297e+01
    12.15000  3.59181e+01
    12.20000  3.51251e+01
    12.25000  3.43503e+01
    12.30000  3.35931e+01
    12.35000  3.28532e+01
    12.40000  3.21300e+01
    12.45000  3.14233e+01
    12.50000  3.07324e+01
    12.55000  3.00571e+01
    12.60000  2.93969e+01
    12.65000  2.87515e+01
    12.70000  2.81205e+01
    12.75000  2.75035e+01
    12.80000  2.69002e+01
    12.85000  2.63103e+01
    12.90000  2.57334e+01
    12.95000  2.51692e+01
    13.00000  2.46174e+01

-----
H1 2012



FONLL, mur=1, muf=1, PSSZ frag. function
     0.10000  1.77584e+03
     0.15000  3.75484e+03
     0.20000  6.32409e+03
     0.25000  9.37525e+03
     0.30000  1.28071e+04
     0.35000  1.65258e+04
     0.40000  2.04491e+04
     0.45000  2.45055e+04
     0.50000  2.86330e+04
     0.55000  3.27845e+04
     0.60000  3.69179e+04
     0.65000  4.10053e+04
     0.70000  4.50172e+04
     0.75000  4.89307e+04
     0.80000  5.27085e+04
     0.85000  5.63079e+04
     0.90000  5.96707e+04
     0.95000  6.27232e+04
     1.00000  6.53874e+04
     1.05000  6.75821e+04
     1.10000  6.92665e+04
     1.15000  7.04116e+04
     1.20000  7.10152e+04
     1.25000  7.10868e+04
     1.30000  7.06726e+04
     1.35000  6.98306e+04
     1.40000  6.86407e+04
     1.45000  6.71864e+04
     1.50000  6.55544e+04
     1.55000  6.38039e+04
     1.60000  6.19525e+04
     1.65000  6.00211e+04
     1.70000  5.80281e+04
     1.75000  5.59933e+04
     1.80000  5.39361e+04
     1.85000  5.18716e+04
     1.90000  4.98157e+04
     1.95000  4.77803e+04
     2.00000  4.57765e+04
     2.05000  4.38030e+04
     2.10000  4.18636e+04
     2.15000  3.99699e+04
     2.20000  3.81303e+04
     2.25000  3.63508e+04
     2.30000  3.46352e+04
     2.35000  3.29859e+04
     2.40000  3.14041e+04
     2.45000  2.98898e+04
     2.50000  2.84423e+04
     2.55000  2.70592e+04
     2.60000  2.57380e+04
     2.65000  2.44777e+04
     2.70000  2.32767e+04
     2.75000  2.21333e+04
     2.80000  2.10453e+04
     2.85000  2.00106e+04
     2.90000  1.90270e+04
     2.95000  1.80922e+04
     3.00000  1.72039e+04
     3.05000  1.63600e+04
     3.10000  1.55586e+04
     3.15000  1.47977e+04
     3.20000  1.40754e+04
     3.25000  1.33898e+04
     3.30000  1.27391e+04
     3.35000  1.21214e+04
     3.40000  1.15351e+04
     3.45000  1.09784e+04
     3.50000  1.04499e+04
     3.55000  9.94849e+03
     3.60000  9.47328e+03
     3.65000  9.02270e+03
     3.70000  8.59531e+03
     3.75000  8.18975e+03
     3.80000  7.80475e+03
     3.85000  7.43913e+03
     3.90000  7.09178e+03
     3.95000  6.76167e+03
     4.00000  6.44782e+03
     4.05000  6.14954e+03
     4.10000  5.86624e+03
     4.15000  5.59712e+03
     4.20000  5.34143e+03
     4.25000  5.09844e+03
     4.30000  4.86749e+03
     4.35000  4.64793e+03
     4.40000  4.43916e+03
     4.45000  4.24059e+03
     4.50000  4.05169e+03
     4.55000  3.87202e+03
     4.60000  3.70114e+03
     4.65000  3.53858e+03
     4.70000  3.38390e+03
     4.75000  3.23666e+03
     4.80000  3.09648e+03
     4.85000  2.96297e+03
     4.90000  2.83579e+03
     4.95000  2.71460e+03
     5.00000  2.59908e+03
     5.05000  2.48897e+03
     5.10000  2.38401e+03
     5.15000  2.28394e+03
     5.20000  2.18850e+03
     5.25000  2.09746e+03
     5.30000  2.01060e+03
     5.35000  1.92771e+03
     5.40000  1.84858e+03
     5.45000  1.77304e+03
     5.50000  1.70089e+03
     5.55000  1.63199e+03
     5.60000  1.56617e+03
     5.65000  1.50329e+03
     5.70000  1.44320e+03
     5.75000  1.38576e+03
     5.80000  1.33084e+03
     5.85000  1.27833e+03
     5.90000  1.22811e+03
     5.95000  1.18006e+03
     6.00000  1.13409e+03
     6.05000  1.09009e+03
     6.10000  1.04799e+03
     6.15000  1.00770e+03
     6.20000  9.69116e+02
     6.25000  9.32173e+02
     6.30000  8.96790e+02
     6.35000  8.62896e+02
     6.40000  8.30422e+02
     6.45000  7.99301e+02
     6.50000  7.69473e+02
     6.55000  7.40878e+02
     6.60000  7.13460e+02
     6.65000  6.87167e+02
     6.70000  6.61947e+02
     6.75000  6.37752e+02
     6.80000  6.14537e+02
     6.85000  5.92259e+02
     6.90000  5.70875e+02
     6.95000  5.50347e+02
     7.00000  5.30638e+02
     7.05000  5.11712e+02
     7.10000  4.93539e+02
     7.15000  4.76085e+02
     7.20000  4.59318e+02
     7.25000  4.43209e+02
     7.30000  4.27729e+02
     7.35000  4.12851e+02
     7.40000  3.98549e+02
     7.45000  3.84799e+02
     7.50000  3.71576e+02
     7.55000  3.58860e+02
     7.60000  3.46628e+02
     7.65000  3.34860e+02
     7.70000  3.23536e+02
     7.75000  3.12639e+02
     7.80000  3.02150e+02
     7.85000  2.92054e+02
     7.90000  2.82333e+02
     7.95000  2.72972e+02
     8.00000  2.63957e+02
     8.05000  2.55275e+02
     8.10000  2.46911e+02
     8.15000  2.38852e+02
     8.20000  2.31087e+02
     8.25000  2.23604e+02
     8.30000  2.16392e+02
     8.35000  2.09438e+02
     8.40000  2.02735e+02
     8.45000  1.96270e+02
     8.50000  1.90036e+02
     8.55000  1.84023e+02
     8.60000  1.78223e+02
     8.65000  1.72626e+02
     8.70000  1.67227e+02
     8.75000  1.62015e+02
     8.80000  1.56986e+02
     8.85000  1.52131e+02
     8.90000  1.47444e+02
     8.95000  1.42919e+02
     9.00000  1.38550e+02
     9.05000  1.34330e+02
     9.10000  1.30253e+02
     9.15000  1.26314e+02
     9.20000  1.22508e+02
     9.25000  1.18829e+02
     9.30000  1.15274e+02
     9.35000  1.11837e+02
     9.40000  1.08515e+02
     9.45000  1.05302e+02
     9.50000  1.02196e+02
     9.55000  9.91911e+01
     9.60000  9.62851e+01
     9.65000  9.34741e+01
     9.70000  9.07545e+01
     9.75000  8.81231e+01
     9.80000  8.55768e+01
     9.85000  8.31126e+01
     9.90000  8.07275e+01
     9.95000  7.84189e+01
    10.00000  7.61839e+01
    10.05000  7.40198e+01
    10.10000  7.19240e+01
    10.15000  6.98940e+01
    10.20000  6.79275e+01
    10.25000  6.60224e+01
    10.30000  6.41766e+01
    10.35000  6.23880e+01
    10.40000  6.06547e+01
    10.45000  5.89748e+01
    10.50000  5.73465e+01
    10.55000  5.57681e+01
    10.60000  5.42378e+01
    10.65000  5.27541e+01
    10.70000  5.13153e+01
    10.75000  4.99202e+01
    10.80000  4.85671e+01
    10.85000  4.72546e+01
    10.90000  4.59816e+01
    10.95000  4.47465e+01
    11.00000  4.35484e+01
    11.05000  4.23857e+01
    11.10000  4.12572e+01
    11.15000  4.01617e+01
    11.20000  3.90983e+01
    11.25000  3.80658e+01
    11.30000  3.70633e+01
    11.35000  3.60898e+01
    11.40000  3.51444e+01
    11.45000  3.42262e+01
    11.50000  3.33342e+01
    11.55000  3.24678e+01
    11.60000  3.16260e+01
    11.65000  3.08082e+01
    11.70000  3.00135e+01
    11.75000  2.92412e+01
    11.80000  2.84906e+01
    11.85000  2.77611e+01
    11.90000  2.70521e+01
    11.95000  2.63628e+01
    12.00000  2.56926e+01
    12.05000  2.50410e+01
    12.10000  2.44073e+01
    12.15000  2.37909e+01
    12.20000  2.31914e+01
    12.25000  2.26081e+01
    12.30000  2.20406e+01
    12.35000  2.14885e+01
    12.40000  2.09513e+01
    12.45000  2.04284e+01
    12.50000  1.99196e+01
    12.55000  1.94244e+01
    12.60000  1.89423e+01
    12.65000  1.84731e+01
    12.70000  1.80162e+01
    12.75000  1.75714e+01
    12.80000  1.71383e+01
    12.85000  1.67166e+01
    12.90000  1.63059e+01
    12.95000  1.59059e+01
    13.00000  1.55163e+01

FONLL, mur=1, muf=1, BCFY frag. function
     0.10000  1.38334e+03
     0.15000  2.94650e+03
     0.20000  5.00019e+03
     0.25000  7.47025e+03
     0.30000  1.02862e+04
     0.35000  1.33817e+04
     0.40000  1.66976e+04
     0.45000  2.01832e+04
     0.50000  2.37948e+04
     0.55000  2.74973e+04
     0.60000  3.12569e+04
     0.65000  3.50530e+04
     0.70000  3.88629e+04
     0.75000  4.26694e+04
     0.80000  4.64426e+04
     0.85000  5.01471e+04
     0.90000  5.37331e+04
     0.95000  5.71357e+04
     1.00000  6.02801e+04
     1.05000  6.30779e+04
     1.10000  6.54655e+04
     1.15000  6.73898e+04
     1.20000  6.88160e+04
     1.25000  6.97186e+04
     1.30000  7.01066e+04
     1.35000  7.00059e+04
     1.40000  6.94699e+04
     1.45000  6.85657e+04
     1.50000  6.73708e+04
     1.55000  6.60118e+04
     1.60000  6.45622e+04
     1.65000  6.30241e+04
     1.70000  6.14013e+04
     1.75000  5.97035e+04
     1.80000  5.79428e+04
     1.85000  5.61311e+04
     1.90000  5.42830e+04
     1.95000  5.24118e+04
     2.00000  5.05305e+04
     2.05000  4.86402e+04
     2.10000  4.67480e+04
     2.15000  4.48705e+04
     2.20000  4.30203e+04
     2.25000  4.12080e+04
     2.30000  3.94411e+04
     2.35000  3.77254e+04
     2.40000  3.60651e+04
     2.45000  3.44626e+04
     2.50000  3.29192e+04
     2.55000  3.14348e+04
     2.60000  3.00083e+04
     2.65000  2.86397e+04
     2.70000  2.73282e+04
     2.75000  2.60729e+04
     2.80000  2.48724e+04
     2.85000  2.37252e+04
     2.90000  2.26295e+04
     2.95000  2.15836e+04
     3.00000  2.05853e+04
     3.05000  1.96327e+04
     3.10000  1.87239e+04
     3.15000  1.78573e+04
     3.20000  1.70311e+04
     3.25000  1.62437e+04
     3.30000  1.54935e+04
     3.35000  1.47786e+04
     3.40000  1.40975e+04
     3.45000  1.34486e+04
     3.50000  1.28304e+04
     3.55000  1.22423e+04
     3.60000  1.16835e+04
     3.65000  1.11523e+04
     3.70000  1.06471e+04
     3.75000  1.01665e+04
     3.80000  9.70911e+03
     3.85000  9.27362e+03
     3.90000  8.85882e+03
     3.95000  8.46359e+03
     4.00000  8.08685e+03
     4.05000  7.72787e+03
     4.10000  7.38598e+03
     4.15000  7.06034e+03
     4.20000  6.75016e+03
     4.25000  6.45464e+03
     4.30000  6.17308e+03
     4.35000  5.90475e+03
     4.40000  5.64900e+03
     4.45000  5.40520e+03
     4.50000  5.17275e+03
     4.55000  4.95115e+03
     4.60000  4.73997e+03
     4.65000  4.53865e+03
     4.70000  4.34672e+03
     4.75000  4.16368e+03
     4.80000  3.98910e+03
     4.85000  3.82254e+03
     4.90000  3.66360e+03
     4.95000  3.51190e+03
     5.00000  3.36707e+03
     5.05000  3.22882e+03
     5.10000  3.09683e+03
     5.15000  2.97080e+03
     5.20000  2.85043e+03
     5.25000  2.73543e+03
     5.30000  2.62555e+03
     5.35000  2.52053e+03
     5.40000  2.42013e+03
     5.45000  2.32413e+03
     5.50000  2.23231e+03
     5.55000  2.14448e+03
     5.60000  2.06046e+03
     5.65000  1.98008e+03
     5.70000  1.90315e+03
     5.75000  1.82952e+03
     5.80000  1.75903e+03
     5.85000  1.69153e+03
     5.90000  1.62689e+03
     5.95000  1.56497e+03
     6.00000  1.50564e+03
     6.05000  1.44880e+03
     6.10000  1.39434e+03
     6.15000  1.34215e+03
     6.20000  1.29211e+03
     6.25000  1.24415e+03
     6.30000  1.19815e+03
     6.35000  1.15403e+03
     6.40000  1.11172e+03
     6.45000  1.07111e+03
     6.50000  1.03215e+03
     6.55000  9.94757e+02
     6.60000  9.58859e+02
     6.65000  9.24392e+02
     6.70000  8.91295e+02
     6.75000  8.59506e+02
     6.80000  8.28969e+02
     6.85000  7.99631e+02
     6.90000  7.71438e+02
     6.95000  7.44343e+02
     7.00000  7.18298e+02
     7.05000  6.93263e+02
     7.10000  6.69199e+02
     7.15000  6.46066e+02
     7.20000  6.23823e+02
     7.25000  6.02432e+02
     7.30000  5.81857e+02
     7.35000  5.62064e+02
     7.40000  5.43019e+02
     7.45000  5.24692e+02
     7.50000  5.07053e+02
     7.55000  4.90073e+02
     7.60000  4.73725e+02
     7.65000  4.57983e+02
     7.70000  4.42823e+02
     7.75000  4.28219e+02
     7.80000  4.14152e+02
     7.85000  4.00598e+02
     7.90000  3.87537e+02
     7.95000  3.74949e+02
     8.00000  3.62815e+02
     8.05000  3.51119e+02
     8.10000  3.39843e+02
     8.15000  3.28971e+02
     8.20000  3.18486e+02
     8.25000  3.08374e+02
     8.30000  2.98621e+02
     8.35000  2.89211e+02
     8.40000  2.80132e+02
     8.45000  2.71371e+02
     8.50000  2.62915e+02
     8.55000  2.54754e+02
     8.60000  2.46875e+02
     8.65000  2.39269e+02
     8.70000  2.31924e+02
     8.75000  2.24831e+02
     8.80000  2.17980e+02
     8.85000  2.11363e+02
     8.90000  2.04970e+02
     8.95000  1.98794e+02
     9.00000  1.92826e+02
     9.05000  1.87059e+02
     9.10000  1.81484e+02
     9.15000  1.76094e+02
     9.20000  1.70883e+02
     9.25000  1.65845e+02
     9.30000  1.60972e+02
     9.35000  1.56259e+02
     9.40000  1.51700e+02
     9.45000  1.47290e+02
     9.50000  1.43023e+02
     9.55000  1.38895e+02
     9.60000  1.34899e+02
     9.65000  1.31032e+02
     9.70000  1.27290e+02
     9.75000  1.23666e+02
     9.80000  1.20159e+02
     9.85000  1.16762e+02
     9.90000  1.13474e+02
     9.95000  1.10289e+02
    10.00000  1.07205e+02
    10.05000  1.04216e+02
    10.10000  1.01321e+02
    10.15000  9.85154e+01
    10.20000  9.57962e+01
    10.25000  9.31605e+01
    10.30000  9.06055e+01
    10.35000  8.81286e+01
    10.40000  8.57270e+01
    10.45000  8.33982e+01
    10.50000  8.11399e+01
    10.55000  7.89496e+01
    10.60000  7.68252e+01
    10.65000  7.47644e+01
    10.70000  7.27652e+01
    10.75000  7.08255e+01
    10.80000  6.89435e+01
    10.85000  6.71171e+01
    10.90000  6.53447e+01
    10.95000  6.36244e+01
    11.00000  6.19546e+01
    11.05000  6.03336e+01
    11.10000  5.87596e+01
    11.15000  5.72312e+01
    11.20000  5.57469e+01
    11.25000  5.43053e+01
    11.30000  5.29051e+01
    11.35000  5.15450e+01
    11.40000  5.02236e+01
    11.45000  4.89398e+01
    11.50000  4.76924e+01
    11.55000  4.64804e+01
    11.60000  4.53025e+01
    11.65000  4.41577e+01
    11.70000  4.30451e+01
    11.75000  4.19635e+01
    11.80000  4.09122e+01
    11.85000  3.98901e+01
    11.90000  3.88964e+01
    11.95000  3.79301e+01
    12.00000  3.69906e+01
    12.05000  3.60768e+01
    12.10000  3.51879e+01
    12.15000  3.43231e+01
    12.20000  3.34817e+01
    12.25000  3.26630e+01
    12.30000  3.18662e+01
    12.35000  3.10908e+01
    12.40000  3.03361e+01
    12.45000  2.96016e+01
    12.50000  2.88865e+01
    12.55000  2.81904e+01
    12.60000  2.75126e+01
    12.65000  2.68527e+01
    12.70000  2.62101e+01
    12.75000  2.55843e+01
    12.80000  2.49749e+01
    12.85000  2.43813e+01
    12.90000  2.38031e+01
    12.95000  2.32400e+01
    13.00000  2.26913e+01



FO, mur=1, muf=1, PSSZ frag. function
     0.10000  2.11574e+03
     0.15000  4.42997e+03
     0.20000  7.38855e+03
     0.25000  1.08471e+04
     0.30000  1.46751e+04
     0.35000  1.87566e+04
     0.40000  2.29940e+04
     0.45000  2.73062e+04
     0.50000  3.16273e+04
     0.55000  3.59073e+04
     0.60000  4.01008e+04
     0.65000  4.41822e+04
     0.70000  4.81243e+04
     0.75000  5.19073e+04
     0.80000  5.54965e+04
     0.85000  5.88517e+04
     0.90000  6.19163e+04
     0.95000  6.46176e+04
     1.00000  6.68805e+04
     1.05000  6.86356e+04
     1.10000  6.98626e+04
     1.15000  7.05471e+04
     1.20000  7.07023e+04
     1.25000  7.03524e+04
     1.30000  6.95554e+04
     1.35000  6.83782e+04
     1.40000  6.69050e+04
     1.45000  6.52191e+04
     1.50000  6.34040e+04
     1.55000  6.15026e+04
     1.60000  5.95238e+04
     1.65000  5.74931e+04
     1.70000  5.54309e+04
     1.75000  5.33572e+04
     1.80000  5.12903e+04
     1.85000  4.92429e+04
     1.90000  4.72278e+04
     1.95000  4.52536e+04
     2.00000  4.33282e+04
     2.05000  4.14421e+04
     2.10000  3.95927e+04
     2.15000  3.77913e+04
     2.20000  3.60457e+04
     2.25000  3.43617e+04
     2.30000  3.27424e+04
     2.35000  3.11898e+04
     2.40000  2.97045e+04
     2.45000  2.82861e+04
     2.50000  2.69334e+04
     2.55000  2.56444e+04
     2.60000  2.44168e+04
     2.65000  2.32485e+04
     2.70000  2.21373e+04
     2.75000  2.10809e+04
     2.80000  2.00768e+04
     2.85000  1.91228e+04
     2.90000  1.82164e+04
     2.95000  1.73552e+04
     3.00000  1.65370e+04
     3.05000  1.57596e+04
     3.10000  1.50209e+04
     3.15000  1.43192e+04
     3.20000  1.36525e+04
     3.25000  1.30193e+04
     3.30000  1.24177e+04
     3.35000  1.18462e+04
     3.40000  1.13032e+04
     3.45000  1.07871e+04
     3.50000  1.02965e+04
     3.55000  9.83070e+03
     3.60000  9.38865e+03
     3.65000  8.96897e+03
     3.70000  8.57030e+03
     3.75000  8.19141e+03
     3.80000  7.83113e+03
     3.85000  7.48837e+03
     3.90000  7.16213e+03
     3.95000  6.85148e+03
     4.00000  6.55554e+03
     4.05000  6.27374e+03
     4.10000  6.00559e+03
     4.15000  5.75037e+03
     4.20000  5.50738e+03
     4.25000  5.27598e+03
     4.30000  5.05556e+03
     4.35000  4.84553e+03
     4.40000  4.64535e+03
     4.45000  4.45450e+03
     4.50000  4.27249e+03
     4.55000  4.09891e+03
     4.60000  3.93334e+03
     4.65000  3.77537e+03
     4.70000  3.62460e+03
     4.75000  3.48067e+03
     4.80000  3.34323e+03
     4.85000  3.21194e+03
     4.90000  3.08649e+03
     4.95000  2.96658e+03
     5.00000  2.85195e+03
     5.05000  2.74233e+03
     5.10000  2.63750e+03
     5.15000  2.53721e+03
     5.20000  2.44125e+03
     5.25000  2.34941e+03
     5.30000  2.26149e+03
     5.35000  2.17731e+03
     5.40000  2.09668e+03
     5.45000  2.01943e+03
     5.50000  1.94542e+03
     5.55000  1.87447e+03
     5.60000  1.80647e+03
     5.65000  1.74126e+03
     5.70000  1.67872e+03
     5.75000  1.61872e+03
     5.80000  1.56115e+03
     5.85000  1.50591e+03
     5.90000  1.45287e+03
     5.95000  1.40195e+03
     6.00000  1.35305e+03
     6.05000  1.30608e+03
     6.10000  1.26096e+03
     6.15000  1.21760e+03
     6.20000  1.17594e+03
     6.25000  1.13589e+03
     6.30000  1.09739e+03
     6.35000  1.06037e+03
     6.40000  1.02476e+03
     6.45000  9.90513e+02
     6.50000  9.57561e+02
     6.55000  9.25852e+02
     6.60000  8.95333e+02
     6.65000  8.65954e+02
     6.70000  8.37668e+02
     6.75000  8.10429e+02
     6.80000  7.84193e+02
     6.85000  7.58920e+02
     6.90000  7.34569e+02
     6.95000  7.11103e+02
     7.00000  6.88486e+02
     7.05000  6.66684e+02
     7.10000  6.45666e+02
     7.15000  6.25400e+02
     7.20000  6.05855e+02
     7.25000  5.87003e+02
     7.30000  5.68818e+02
     7.35000  5.51271e+02
     7.40000  5.34338e+02
     7.45000  5.17996e+02
     7.50000  5.02221e+02
     7.55000  4.86991e+02
     7.60000  4.72285e+02
     7.65000  4.58083e+02
     7.70000  4.44367e+02
     7.75000  4.31116e+02
     7.80000  4.18313e+02
     7.85000  4.05942e+02
     7.90000  3.93987e+02
     7.95000  3.82431e+02
     8.00000  3.71261e+02
     8.05000  3.60461e+02
     8.10000  3.50019e+02
     8.15000  3.39921e+02
     8.20000  3.30154e+02
     8.25000  3.20707e+02
     8.30000  3.11567e+02
     8.35000  3.02723e+02
     8.40000  2.94165e+02
     8.45000  2.85882e+02
     8.50000  2.77865e+02
     8.55000  2.70102e+02
     8.60000  2.62587e+02
     8.65000  2.55309e+02
     8.70000  2.48260e+02
     8.75000  2.41433e+02
     8.80000  2.34819e+02
     8.85000  2.28411e+02
     8.90000  2.22202e+02
     8.95000  2.16185e+02
     9.00000  2.10353e+02
     9.05000  2.04699e+02
     9.10000  1.99217e+02
     9.15000  1.93900e+02
     9.20000  1.88744e+02
     9.25000  1.83743e+02
     9.30000  1.78892e+02
     9.35000  1.74185e+02
     9.40000  1.69617e+02
     9.45000  1.65185e+02
     9.50000  1.60884e+02
     9.55000  1.56709e+02
     9.60000  1.52656e+02
     9.65000  1.48721e+02
     9.70000  1.44901e+02
     9.75000  1.41191e+02
     9.80000  1.37588e+02
     9.85000  1.34089e+02
     9.90000  1.30690e+02
     9.95000  1.27389e+02
    10.00000  1.24181e+02
    10.05000  1.21064e+02
    10.10000  1.18034e+02
    10.15000  1.15088e+02
    10.20000  1.12224e+02
    10.25000  1.09439e+02
    10.30000  1.06731e+02
    10.35000  1.04098e+02
    10.40000  1.01537e+02
    10.45000  9.90467e+01
    10.50000  9.66239e+01
    10.55000  9.42670e+01
    10.60000  9.19741e+01
    10.65000  8.97433e+01
    10.70000  8.75727e+01
    10.75000  8.54605e+01
    10.80000  8.34050e+01
    10.85000  8.14045e+01
    10.90000  7.94574e+01
    10.95000  7.75622e+01
    11.00000  7.57173e+01
    11.05000  7.39208e+01
    11.10000  7.21708e+01
    11.15000  7.04659e+01
    11.20000  6.88049e+01
    11.25000  6.71864e+01
    11.30000  6.56093e+01
    11.35000  6.40724e+01
    11.40000  6.25745e+01
    11.45000  6.11146e+01
    11.50000  5.96915e+01
    11.55000  5.83042e+01
    11.60000  5.69517e+01
    11.65000  5.56331e+01
    11.70000  5.43474e+01
    11.75000  5.30937e+01
    11.80000  5.18710e+01
    11.85000  5.06786e+01
    11.90000  4.95157e+01
    11.95000  4.83813e+01
    12.00000  4.72747e+01
    12.05000  4.61950e+01
    12.10000  4.51413e+01
    12.15000  4.41127e+01
    12.20000  4.31087e+01
    12.25000  4.21287e+01
    12.30000  4.11718e+01
    12.35000  4.02376e+01
    12.40000  3.93255e+01
    12.45000  3.84348e+01
    12.50000  3.75650e+01
    12.55000  3.67156e+01
    12.60000  3.58859e+01
    12.65000  3.50756e+01
    12.70000  3.42840e+01
    12.75000  3.35108e+01
    12.80000  3.27554e+01
    12.85000  3.20174e+01
    12.90000  3.12963e+01
    12.95000  3.05917e+01
    13.00000  2.99032e+01



==> anc/dstar_yeta_fonll_hera.dat <==
Data for central values in  fig 8, 9  and 10 in arxiv:2506.09893

Data for the bands can be provided upon request
For questions contact Anna Stasto

FONLL  calculations for the y and eta dependence of the cross section
in the HERA kinematics. 

Format:  fig 8,9
           y or eta  dsig/y(or eta) (pb/GeV)


         fig 10
           eta  dsig/dpt deta (pb/GeV)

In order to compare to the data and reproduce the curves on the plots 
the second column  needs to be multiplied
by 0.47 x 0.001, where 0.47 is the fragmentation fraction to D* and 0.001 is the
conversion from pb to nb

-------------------------------------
fig 8

H1 etag 33,  mur=1, muf=1,  2.5 < pt < 3.5 GeV, FF PSSZ
      -1.5000       0.2684E+04
      -1.4000       0.2918E+04
      -1.3000       0.2984E+04
      -1.2000       0.2920E+04
      -1.1000       0.2782E+04
      -1.0000       0.2608E+04
      -0.9000       0.2424E+04
      -0.8000       0.2242E+04
      -0.7000       0.2069E+04
      -0.6000       0.1905E+04
      -0.5000       0.1755E+04
      -0.4000       0.1618E+04
      -0.3000       0.1490E+04
      -0.2000       0.1375E+04
      -0.1000       0.1269E+04
       0.0000       0.1173E+04
       0.1000       0.1085E+04
       0.2000       0.1006E+04
       0.3000       0.9340E+03
       0.4000       0.8688E+03
       0.5000       0.8098E+03
       0.6000       0.7565E+03
       0.7000       0.7085E+03
       0.8000       0.6652E+03
       0.9000       0.6262E+03
       1.0000       0.5910E+03
       1.1000       0.5592E+03
       1.2000       0.5305E+03
       1.3000       0.5045E+03
       1.4000       0.4808E+03
       1.5000       0.4590E+03



H1 etag 33,  mur=1, muf=1,  2.5 < pt < 3.5 GeV, FF BCFY
      -1.5000       0.3419E+04
      -1.4000       0.3600E+04
      -1.3000       0.3568E+04
      -1.2000       0.3413E+04
      -1.1000       0.3204E+04
      -1.0000       0.2977E+04
      -0.9000       0.2751E+04
      -0.8000       0.2536E+04
      -0.7000       0.2339E+04
      -0.6000       0.2153E+04
      -0.5000       0.1983E+04
      -0.4000       0.1829E+04
      -0.3000       0.1687E+04
      -0.2000       0.1558E+04
      -0.1000       0.1441E+04
       0.0000       0.1334E+04
       0.1000       0.1237E+04
       0.2000       0.1150E+04
       0.3000       0.1070E+04
       0.4000       0.9983E+03
       0.5000       0.9334E+03
       0.6000       0.8750E+03
       0.7000       0.8223E+03
       0.8000       0.7749E+03
       0.9000       0.7323E+03
       1.0000       0.6939E+03
       1.1000       0.6593E+03
       1.2000       0.6280E+03
       1.3000       0.5997E+03
       1.4000       0.5738E+03
       1.5000       0.5501E+03



H1 etag 33,  mur=1, muf=1,  3.5 < pt < 5.0 GeV, FF PSSZ
      -1.5000       0.6420E+03
      -1.4000       0.8333E+03
      -1.3000       0.1021E+04
      -1.2000       0.1181E+04
      -1.1000       0.1286E+04
      -1.0000       0.1327E+04
      -0.9000       0.1313E+04
      -0.8000       0.1264E+04
      -0.7000       0.1192E+04
      -0.6000       0.1113E+04
      -0.5000       0.1033E+04
      -0.4000       0.9535E+03
      -0.3000       0.8775E+03
      -0.2000       0.8066E+03
      -0.1000       0.7405E+03
       0.0000       0.6802E+03
       0.1000       0.6248E+03
       0.2000       0.5736E+03
       0.3000       0.5271E+03
       0.4000       0.4846E+03
       0.5000       0.4460E+03
       0.6000       0.4108E+03
       0.7000       0.3789E+03
       0.8000       0.3499E+03
       0.9000       0.3236E+03
       1.0000       0.2998E+03
       1.1000       0.2782E+03
       1.2000       0.2587E+03
       1.3000       0.2410E+03
       1.4000       0.2248E+03
       1.5000       0.2102E+03



H1 etag 33,  mur=1, muf=1,  3.5 < pt < 5.0 GeV, FF BCFY
      -1.5000       0.9482E+03
      -1.4000       0.1191E+04
      -1.3000       0.1419E+04
      -1.2000       0.1589E+04
      -1.1000       0.1675E+04
      -1.0000       0.1679E+04
      -0.9000       0.1623E+04
      -0.8000       0.1537E+04
      -0.7000       0.1435E+04
      -0.6000       0.1330E+04
      -0.5000       0.1228E+04
      -0.4000       0.1130E+04
      -0.3000       0.1038E+04
      -0.2000       0.9546E+03
      -0.1000       0.8766E+03
       0.0000       0.8052E+03
       0.1000       0.7403E+03
       0.2000       0.6806E+03
       0.3000       0.6263E+03
       0.4000       0.5769E+03
       0.5000       0.5320E+03
       0.6000       0.4912E+03
       0.7000       0.4542E+03
       0.8000       0.4207E+03
       0.9000       0.3903E+03
       1.0000       0.3629E+03
       1.1000       0.3380E+03
       1.2000       0.3155E+03
       1.3000       0.2950E+03
       1.4000       0.2764E+03
       1.5000       0.2595E+03



H1 etag 33,  mur=1, muf=1,  5.0 < pt < 10.5 GeV, FF PSSZ
      -1.5000       0.3323E+02
      -1.4000       0.7042E+02
      -1.3000       0.1207E+03
      -1.2000       0.1809E+03
      -1.1000       0.2478E+03
      -1.0000       0.3182E+03
      -0.9000       0.3858E+03
      -0.8000       0.4432E+03
      -0.7000       0.4854E+03
      -0.6000       0.5072E+03
      -0.5000       0.5124E+03
      -0.4000       0.5053E+03
      -0.3000       0.4889E+03
      -0.2000       0.4654E+03
      -0.1000       0.4378E+03
       0.0000       0.4078E+03
       0.1000       0.3772E+03
       0.2000       0.3473E+03
       0.3000       0.3188E+03
       0.4000       0.2915E+03
       0.5000       0.2661E+03
       0.6000       0.2426E+03
       0.7000       0.2208E+03
       0.8000       0.2009E+03
       0.9000       0.1827E+03
       1.0000       0.1660E+03
       1.1000       0.1509E+03
       1.2000       0.1371E+03
       1.3000       0.1245E+03
       1.4000       0.1132E+03
       1.5000       0.1028E+03


H1 etag 33,  mur=1, muf=1,  5.0 < pt < 10.5 GeV, FF BCFY
      -1.5000       0.6625E+02
      -1.4000       0.1262E+03
      -1.3000       0.2014E+03
      -1.2000       0.2873E+03
      -1.1000       0.3799E+03
      -1.0000       0.4743E+03
      -0.9000       0.5587E+03
      -0.8000       0.6228E+03
      -0.7000       0.6630E+03
      -0.6000       0.6779E+03
      -0.5000       0.6730E+03
      -0.4000       0.6543E+03
      -0.3000       0.6256E+03
      -0.2000       0.5897E+03
      -0.1000       0.5506E+03
       0.0000       0.5103E+03
       0.1000       0.4703E+03
       0.2000       0.4319E+03
       0.3000       0.3958E+03
       0.4000       0.3618E+03
       0.5000       0.3302E+03
       0.6000       0.3012E+03
       0.7000       0.2745E+03
       0.8000       0.2501E+03
       0.9000       0.2278E+03
       1.0000       0.2075E+03
       1.1000       0.1890E+03
       1.2000       0.1722E+03
       1.3000       0.1570E+03
       1.4000       0.1431E+03
       1.5000       0.1305E+03

H1 eta 44,  mur=1, muf=1,  pt>2 GeV FF PSSZ
      -1.5000       0.1283E+04
      -1.4000       0.2099E+04
      -1.3000       0.3034E+04
      -1.2000       0.4047E+04
      -1.1000       0.5095E+04
      -1.0000       0.6146E+04
      -0.9000       0.7176E+04
      -0.8000       0.8167E+04
      -0.7000       0.9099E+04
      -0.6000       0.9973E+04
      -0.5000       0.1077E+05
      -0.4000       0.1150E+05
      -0.3000       0.1216E+05
      -0.2000       0.1274E+05
      -0.1000       0.1326E+05
       0.0000       0.1370E+05
       0.1000       0.1407E+05
       0.2000       0.1438E+05
       0.3000       0.1462E+05
       0.4000       0.1480E+05
       0.5000       0.1493E+05
       0.6000       0.1500E+05
       0.7000       0.1502E+05
       0.8000       0.1501E+05
       0.9000       0.1494E+05
       1.0000       0.1478E+05
       1.1000       0.1448E+05
       1.2000       0.1405E+05
       1.3000       0.1346E+05
       1.4000       0.1276E+05
       1.5000       0.1200E+05

H1 eta 44,  mur=1, muf=1,  pt>2 GeV FF BCFY
      -1.5000       0.1952E+04
      -1.4000       0.3008E+04
      -1.3000       0.4185E+04
      -1.2000       0.5426E+04
      -1.1000       0.6693E+04
      -1.0000       0.7949E+04
      -0.9000       0.9171E+04
      -0.8000       0.1033E+05
      -0.7000       0.1142E+05
      -0.6000       0.1244E+05
      -0.5000       0.1337E+05
      -0.4000       0.1422E+05
      -0.3000       0.1498E+05
      -0.2000       0.1566E+05
      -0.1000       0.1625E+05
       0.0000       0.1677E+05
       0.1000       0.1720E+05
       0.2000       0.1756E+05
       0.3000       0.1784E+05
       0.4000       0.1806E+05
       0.5000       0.1821E+05
       0.6000       0.1830E+05
       0.7000       0.1833E+05
       0.8000       0.1832E+05
       0.9000       0.1824E+05
       1.0000       0.1802E+05
       1.1000       0.1761E+05
       1.2000       0.1700E+05
       1.3000       0.1622E+05
       1.4000       0.1532E+05
       1.5000       0.1438E+05

-------------------------------------
fig 9

ZEUS,  mur=1, muf=1,  2.0 < pt GeV, FF PSSZ
    -1.50000  1.55784e+04
    -1.45000  1.58657e+04
    -1.40000  1.60873e+04
    -1.35000  1.62509e+04
    -1.30000  1.63437e+04
    -1.25000  1.63430e+04
    -1.20000  1.62583e+04
    -1.15000  1.61256e+04
    -1.10000  1.59596e+04
    -1.05000  1.57582e+04
    -1.00000  1.55227e+04
    -0.95000  1.52543e+04
    -0.90000  1.49520e+04
    -0.85000  1.46210e+04
    -0.80000  1.42716e+04
    -0.75000  1.39107e+04
    -0.70000  1.35411e+04
    -0.65000  1.31663e+04
    -0.60000  1.27884e+04
    -0.55000  1.24090e+04
    -0.50000  1.20328e+04
    -0.45000  1.16630e+04
    -0.40000  1.13016e+04
    -0.35000  1.09508e+04
    -0.30000  1.06104e+04
    -0.25000  1.02794e+04
    -0.20000  9.95862e+03
    -0.15000  9.65101e+03
    -0.10000  9.35562e+03
    -0.05000  9.07201e+03
     0.00000  8.80044e+03
     0.05000  8.54511e+03
     0.10000  8.29999e+03
     0.15000  8.06494e+03
     0.20000  7.84026e+03
     0.25000  7.62653e+03
     0.30000  7.42258e+03
     0.35000  7.22736e+03
     0.40000  7.04016e+03
     0.45000  6.86048e+03
     0.50000  6.68784e+03
     0.55000  6.52199e+03
     0.60000  6.36243e+03
     0.65000  6.20833e+03
     0.70000  6.05927e+03
     0.75000  5.91501e+03
     0.80000  5.77536e+03
     0.85000  5.63992e+03
     0.90000  5.50830e+03
     0.95000  5.38032e+03
     1.00000  5.25588e+03
     1.05000  5.13486e+03
     1.10000  5.01709e+03
     1.15000  4.90243e+03
     1.20000  4.79084e+03
     1.25000  4.68230e+03
     1.30000  4.57677e+03
     1.35000  4.47415e+03
     1.40000  4.37440e+03
     1.45000  4.27746e+03
     1.50000  4.18329e+03

ZEUS,  mur=1, muf=1,  2.0 < pt GeV, FF BCFY
    -1.50000  1.88889e+04
    -1.45000  1.91665e+04
    -1.40000  1.93580e+04
    -1.35000  1.94753e+04
    -1.30000  1.95029e+04
    -1.25000  1.94351e+04
    -1.20000  1.92875e+04
    -1.15000  1.90837e+04
    -1.10000  1.88407e+04
    -1.05000  1.85606e+04
    -1.00000  1.82444e+04
    -0.95000  1.78937e+04
    -0.90000  1.75076e+04
    -0.85000  1.70901e+04
    -0.80000  1.66546e+04
    -0.75000  1.62107e+04
    -0.70000  1.57612e+04
    -0.65000  1.53114e+04
    -0.60000  1.48621e+04
    -0.55000  1.44126e+04
    -0.50000  1.39665e+04
    -0.45000  1.35273e+04
    -0.40000  1.30982e+04
    -0.35000  1.26821e+04
    -0.30000  1.22799e+04
    -0.25000  1.18907e+04
    -0.20000  1.15155e+04
    -0.15000  1.11569e+04
    -0.10000  1.08135e+04
    -0.05000  1.04846e+04
     0.00000  1.01702e+04
     0.05000  9.87477e+03
     0.10000  9.59151e+03
     0.15000  9.32032e+03
     0.20000  9.06158e+03
     0.25000  8.81596e+03
     0.30000  8.58207e+03
     0.35000  8.35859e+03
     0.40000  8.14472e+03
     0.45000  7.93988e+03
     0.50000  7.74354e+03
     0.55000  7.55531e+03
     0.60000  7.37459e+03
     0.65000  7.20045e+03
     0.70000  7.03242e+03
     0.75000  6.87020e+03
     0.80000  6.71350e+03
     0.85000  6.56181e+03
     0.90000  6.41464e+03
     0.95000  6.27181e+03
     1.00000  6.13318e+03
     1.05000  5.99859e+03
     1.10000  5.86782e+03
     1.15000  5.74068e+03
     1.20000  5.61712e+03
     1.25000  5.49709e+03
     1.30000  5.38048e+03
     1.35000  5.26718e+03
     1.40000  5.15709e+03
     1.45000  5.05017e+03
     1.50000  4.94634e+03



ZEUS,  mur=1, muf=1,  3.0 < pt GeV, FF PSSZ
    -1.50000  4.37946e+03
    -1.45000  4.59802e+03
    -1.40000  4.80965e+03
    -1.35000  5.01373e+03
    -1.30000  5.21005e+03
    -1.25000  5.39838e+03
    -1.20000  5.57664e+03
    -1.15000  5.74276e+03
    -1.10000  5.89195e+03
    -1.05000  6.01818e+03
    -1.00000  6.11813e+03
    -0.95000  6.19054e+03
    -0.90000  6.23409e+03
    -0.85000  6.24891e+03
    -0.80000  6.23758e+03
    -0.75000  6.20321e+03
    -0.70000  6.14618e+03
    -0.65000  6.06942e+03
    -0.60000  5.97552e+03
    -0.55000  5.86688e+03
    -0.50000  5.74714e+03
    -0.45000  5.61941e+03
    -0.40000  5.48493e+03
    -0.35000  5.34506e+03
    -0.30000  5.20124e+03
    -0.25000  5.05516e+03
    -0.20000  4.90877e+03
    -0.15000  4.76363e+03
    -0.10000  4.62010e+03
    -0.05000  4.47850e+03
     0.00000  4.33909e+03
     0.05000  4.20308e+03
     0.10000  4.06998e+03
     0.15000  3.94001e+03
     0.20000  3.81338e+03
     0.25000  3.69033e+03
     0.30000  3.57101e+03
     0.35000  3.45530e+03
     0.40000  3.34273e+03
     0.45000  3.23333e+03
     0.50000  3.12722e+03
     0.55000  3.02457e+03
     0.60000  2.92511e+03
     0.65000  2.82844e+03
     0.70000  2.73459e+03
     0.75000  2.64363e+03
     0.80000  2.55560e+03
     0.85000  2.47033e+03
     0.90000  2.38763e+03
     0.95000  2.30750e+03
     1.00000  2.22995e+03
     1.05000  2.15498e+03
     1.10000  2.08248e+03
     1.15000  2.01234e+03
     1.20000  1.94454e+03
     1.25000  1.87912e+03
     1.30000  1.81602e+03
     1.35000  1.75517e+03
     1.40000  1.69650e+03
     1.45000  1.63994e+03
     1.50000  1.58544e+03

ZEUS,  mur=1, muf=1,  3.0 < pt GeV, FF BCFY
    -1.50000  5.76660e+03
    -1.45000  6.03262e+03
    -1.40000  6.29032e+03
    -1.35000  6.53952e+03
    -1.30000  6.77906e+03
    -1.25000  7.00885e+03
    -1.20000  7.22144e+03
    -1.15000  7.40970e+03
    -1.10000  7.57162e+03
    -1.05000  7.70129e+03
    -1.00000  7.79365e+03
    -0.95000  7.84853e+03
    -0.90000  7.86561e+03
    -0.85000  7.84583e+03
    -0.80000  7.79599e+03
    -0.75000  7.72114e+03
    -0.70000  7.62040e+03
    -0.65000  7.49773e+03
    -0.60000  7.35673e+03
    -0.55000  7.20079e+03
    -0.50000  7.03453e+03
    -0.45000  6.86078e+03
    -0.40000  6.68117e+03
    -0.35000  6.49733e+03
    -0.30000  6.31093e+03
    -0.25000  6.12354e+03
    -0.20000  5.93717e+03
    -0.15000  5.75371e+03
    -0.10000  5.57361e+03
    -0.05000  5.39727e+03
     0.00000  5.22507e+03
     0.05000  5.05804e+03
     0.10000  4.89499e+03
     0.15000  4.73623e+03
     0.20000  4.58208e+03
     0.25000  4.43288e+03
     0.30000  4.28875e+03
     0.35000  4.14941e+03
     0.40000  4.01425e+03
     0.45000  3.88328e+03
     0.50000  3.75662e+03
     0.55000  3.63434e+03
     0.60000  3.51612e+03
     0.65000  3.40148e+03
     0.70000  3.29046e+03
     0.75000  3.18313e+03
     0.80000  3.07945e+03
     0.85000  2.97915e+03
     0.90000  2.88198e+03
     0.95000  2.78793e+03
     1.00000  2.69703e+03
     1.05000  2.60926e+03
     1.10000  2.52445e+03
     1.15000  2.44250e+03
     1.20000  2.36336e+03
     1.25000  2.28703e+03
     1.30000  2.21346e+03
     1.35000  2.14253e+03
     1.40000  2.07415e+03
     1.45000  2.00823e+03
     1.50000  1.94472e+03



ZEUS,  mur=1, muf=1,  4.0 < pt GeV, FF PSSZ
    -1.50000  1.24046e+03
    -1.45000  1.34557e+03
    -1.40000  1.44943e+03
    -1.35000  1.55157e+03
    -1.30000  1.65153e+03
    -1.25000  1.74899e+03
    -1.20000  1.84361e+03
    -1.15000  1.93499e+03
    -1.10000  2.02284e+03
    -1.05000  2.10695e+03
    -1.00000  2.18717e+03
    -0.95000  2.26347e+03
    -0.90000  2.33569e+03
    -0.85000  2.40362e+03
    -0.80000  2.46591e+03
    -0.75000  2.52007e+03
    -0.70000  2.56397e+03
    -0.65000  2.59687e+03
    -0.60000  2.61789e+03
    -0.55000  2.62621e+03
    -0.50000  2.62281e+03
    -0.45000  2.60956e+03
    -0.40000  2.58705e+03
    -0.35000  2.55601e+03
    -0.30000  2.51714e+03
    -0.25000  2.47154e+03
    -0.20000  2.42109e+03
    -0.15000  2.36727e+03
    -0.10000  2.31043e+03
    -0.05000  2.25088e+03
     0.00000  2.18893e+03
     0.05000  2.12568e+03
     0.10000  2.06212e+03
     0.15000  1.99845e+03
     0.20000  1.93488e+03
     0.25000  1.87162e+03
     0.30000  1.80895e+03
     0.35000  1.74706e+03
     0.40000  1.68601e+03
     0.45000  1.62602e+03
     0.50000  1.56731e+03
     0.55000  1.51013e+03
     0.60000  1.45437e+03
     0.65000  1.39984e+03
     0.70000  1.34668e+03
     0.75000  1.29504e+03
     0.80000  1.24505e+03
     0.85000  1.19662e+03
     0.90000  1.14963e+03
     0.95000  1.10413e+03
     1.00000  1.06018e+03
     1.05000  1.01781e+03
     1.10000  9.76912e+02
     1.15000  9.37430e+02
     1.20000  8.99379e+02
     1.25000  8.62779e+02
     1.30000  8.27614e+02
     1.35000  7.93813e+02
     1.40000  7.61320e+02
     1.45000  7.30110e+02
     1.50000  7.00165e+02



ZEUS,  mur=1, muf=1,  4.0 < pt GeV, FF BCFY
    -1.50000  1.75039e+03
    -1.45000  1.88466e+03
    -1.40000  2.01663e+03
    -1.35000  2.14584e+03
    -1.30000  2.27179e+03
    -1.25000  2.39410e+03
    -1.20000  2.51235e+03
    -1.15000  2.62608e+03
    -1.10000  2.73493e+03
    -1.05000  2.83886e+03
    -1.00000  2.93778e+03
    -0.95000  3.03149e+03
    -0.90000  3.11952e+03
    -0.85000  3.20143e+03
    -0.80000  3.27455e+03
    -0.75000  3.33375e+03
    -0.70000  3.37561e+03
    -0.65000  3.40060e+03
    -0.60000  3.40896e+03
    -0.55000  3.40091e+03
    -0.50000  3.37900e+03
    -0.45000  3.34572e+03
    -0.40000  3.30205e+03
    -0.35000  3.24900e+03
    -0.30000  3.18753e+03
    -0.25000  3.11897e+03
    -0.20000  3.04558e+03
    -0.15000  2.96912e+03
    -0.10000  2.89001e+03
    -0.05000  2.80864e+03
     0.00000  2.72537e+03
     0.05000  2.64153e+03
     0.10000  2.55812e+03
     0.15000  2.47538e+03
     0.20000  2.39358e+03
     0.25000  2.31298e+03
     0.30000  2.23373e+03
     0.35000  2.15583e+03
     0.40000  2.07923e+03
     0.45000  2.00424e+03
     0.50000  1.93117e+03
     0.55000  1.86030e+03
     0.60000  1.79145e+03
     0.65000  1.72438e+03
     0.70000  1.65921e+03
     0.75000  1.59614e+03
     0.80000  1.53524e+03
     0.85000  1.47632e+03
     0.90000  1.41924e+03
     0.95000  1.36404e+03
     1.00000  1.31081e+03
     1.05000  1.25955e+03
     1.10000  1.21015e+03
     1.15000  1.16252e+03
     1.20000  1.11666e+03
     1.25000  1.07257e+03
     1.30000  1.03023e+03
     1.35000  9.89546e+02
     1.40000  9.50444e+02
     1.45000  9.12892e+02
     1.50000  8.76860e+02



ZEUS,  mur=1, muf=1,  6.0 < pt GeV, FF PSSZ
    -1.50000  8.80540e+01
    -1.45000  1.08491e+02
    -1.40000  1.30370e+02
    -1.35000  1.53489e+02
    -1.30000  1.77539e+02
    -1.25000  2.02352e+02
    -1.20000  2.27728e+02
    -1.15000  2.53380e+02
    -1.10000  2.79075e+02
    -1.05000  3.04559e+02
    -1.00000  3.29662e+02
    -0.95000  3.54339e+02
    -0.90000  3.78458e+02
    -0.85000  4.01848e+02
    -0.80000  4.24336e+02
    -0.75000  4.45842e+02
    -0.70000  4.66396e+02
    -0.65000  4.85988e+02
    -0.60000  5.04525e+02
    -0.55000  5.21921e+02
    -0.50000  5.38181e+02
    -0.45000  5.53397e+02
    -0.40000  5.67420e+02
    -0.35000  5.79848e+02
    -0.30000  5.90281e+02
    -0.25000  5.98382e+02
    -0.20000  6.04039e+02
    -0.15000  6.07263e+02
    -0.10000  6.07933e+02
    -0.05000  6.05924e+02
     0.00000  6.01104e+02
     0.05000  5.93879e+02
     0.10000  5.84989e+02
     0.15000  5.74509e+02
     0.20000  5.62514e+02
     0.25000  5.49077e+02
     0.30000  5.34509e+02
     0.35000  5.19175e+02
     0.40000  5.03223e+02
     0.45000  4.86760e+02
     0.50000  4.69898e+02
     0.55000  4.52830e+02
     0.60000  4.35754e+02
     0.65000  4.18770e+02
     0.70000  4.01959e+02
     0.75000  3.85403e+02
     0.80000  3.69160e+02
     0.85000  3.53237e+02
     0.90000  3.37654e+02
     0.95000  3.22482e+02
     1.00000  3.07796e+02
     1.05000  2.93618e+02
     1.10000  2.79894e+02
     1.15000  2.66602e+02
     1.20000  2.53780e+02
     1.25000  2.41469e+02
     1.30000  2.29671e+02
     1.35000  2.18345e+02
     1.40000  2.07466e+02
     1.45000  1.97040e+02
     1.50000  1.87073e+02



ZEUS,  mur=1, muf=1,  6.0 < pt GeV, FF BCFY
    -1.50000  1.48040e+02
    -1.45000  1.77881e+02
    -1.40000  2.09229e+02
    -1.35000  2.41831e+02
    -1.30000  2.75321e+02
    -1.25000  3.09413e+02
    -1.20000  3.43843e+02
    -1.15000  3.78287e+02
    -1.10000  4.12469e+02
    -1.05000  4.46126e+02
    -1.00000  4.79052e+02
    -0.95000  5.11155e+02
    -0.90000  5.42287e+02
    -0.85000  5.72265e+02
    -0.80000  6.00910e+02
    -0.75000  6.28146e+02
    -0.70000  6.54049e+02
    -0.65000  6.78647e+02
    -0.60000  7.01853e+02
    -0.55000  7.23582e+02
    -0.50000  7.43820e+02
    -0.45000  7.62556e+02
    -0.40000  7.79396e+02
    -0.35000  7.93620e+02
    -0.30000  8.04517e+02
    -0.25000  8.11579e+02
    -0.20000  8.14940e+02
    -0.15000  8.14987e+02
    -0.10000  8.11668e+02
    -0.05000  8.04922e+02
     0.00000  7.94680e+02
     0.05000  7.81576e+02
     0.10000  7.66586e+02
     0.15000  7.49835e+02
     0.20000  7.31443e+02
     0.25000  7.11531e+02
     0.30000  6.90510e+02
     0.35000  6.68828e+02
     0.40000  6.46665e+02
     0.45000  6.24150e+02
     0.50000  6.01418e+02
     0.55000  5.78669e+02
     0.60000  5.56083e+02
     0.65000  5.33769e+02
     0.70000  5.11853e+02
     0.75000  4.90463e+02
     0.80000  4.69641e+02
     0.85000  4.49307e+02
     0.90000  4.29443e+02
     0.95000  4.10149e+02
     1.00000  3.91527e+02
     1.05000  3.73606e+02
     1.10000  3.56316e+02
     1.15000  3.39615e+02
     1.20000  3.23539e+02
     1.25000  3.08121e+02
     1.30000  2.93354e+02
     1.35000  2.79183e+02
     1.40000  2.65583e+02
     1.45000  2.52553e+02
     1.50000  2.40094e+02



-------------------------------------
fig 10

H1 2012, pt > 1.8 GeV, mur=1, muf=1, FF PSSZ
    -1.50000  2.12474e+04
    -1.45000  2.17771e+04
    -1.40000  2.22727e+04
    -1.35000  2.27338e+04
    -1.30000  2.31606e+04
    -1.25000  2.35527e+04
    -1.20000  2.39083e+04
    -1.15000  2.42285e+04
    -1.10000  2.45137e+04
    -1.05000  2.47644e+04
    -1.00000  2.49818e+04
    -0.95000  2.51689e+04
    -0.90000  2.53221e+04
    -0.85000  2.54307e+04
    -0.80000  2.54815e+04
    -0.75000  2.54664e+04
    -0.70000  2.53781e+04
    -0.65000  2.52274e+04
    -0.60000  2.50319e+04
    -0.55000  2.48023e+04
    -0.50000  2.45402e+04
    -0.45000  2.42488e+04
    -0.40000  2.39281e+04
    -0.35000  2.35766e+04
    -0.30000  2.32058e+04
    -0.25000  2.28172e+04
    -0.20000  2.24174e+04
    -0.15000  2.20132e+04
    -0.10000  2.16065e+04
    -0.05000  2.11921e+04
     0.00000  2.07697e+04
     0.05000  2.03521e+04
     0.10000  1.99383e+04
     0.15000  1.95276e+04
     0.20000  1.91236e+04
     0.25000  1.87247e+04
     0.30000  1.83295e+04
     0.35000  1.79420e+04
     0.40000  1.75611e+04
     0.45000  1.71834e+04
     0.50000  1.68085e+04
     0.55000  1.64375e+04
     0.60000  1.60720e+04
     0.65000  1.57130e+04
     0.70000  1.53594e+04
     0.75000  1.50100e+04
     0.80000  1.46647e+04
     0.85000  1.43245e+04
     0.90000  1.39890e+04
     0.95000  1.36571e+04
     1.00000  1.33288e+04
     1.05000  1.30049e+04
     1.10000  1.26862e+04
     1.15000  1.23727e+04
     1.20000  1.20641e+04
     1.25000  1.17609e+04
     1.30000  1.14636e+04
     1.35000  1.11726e+04
     1.40000  1.08877e+04
     1.45000  1.06092e+04
     1.50000  1.03374e+04



H1 2012, pt > 1.8 GeV, mur=1, muf=1, FF BCFY
    -1.50000  2.54522e+04
    -1.45000  2.60621e+04
    -1.40000  2.66336e+04
    -1.35000  2.71667e+04
    -1.30000  2.76610e+04
    -1.25000  2.81162e+04
    -1.20000  2.85295e+04
    -1.15000  2.89007e+04
    -1.10000  2.92295e+04
    -1.05000  2.95155e+04
    -1.00000  2.97584e+04
    -0.95000  2.99550e+04
    -0.90000  3.00977e+04
    -0.85000  3.01776e+04
    -0.80000  3.01867e+04
    -0.75000  3.01201e+04
    -0.70000  2.99741e+04
    -0.65000  2.97653e+04
    -0.60000  2.95020e+04
    -0.55000  2.91881e+04
    -0.50000  2.88281e+04
    -0.45000  2.84301e+04
    -0.40000  2.79971e+04
    -0.35000  2.75343e+04
    -0.30000  2.70493e+04
    -0.25000  2.65460e+04
    -0.20000  2.60395e+04
    -0.15000  2.55361e+04
    -0.10000  2.50349e+04
    -0.05000  2.45285e+04
     0.00000  2.40151e+04
     0.05000  2.35100e+04
     0.10000  2.30111e+04
     0.15000  2.25176e+04
     0.20000  2.20328e+04
     0.25000  2.15548e+04
     0.30000  2.10826e+04
     0.35000  2.06202e+04
     0.40000  2.01682e+04
     0.45000  1.97239e+04
     0.50000  1.92870e+04
     0.55000  1.88583e+04
     0.60000  1.84391e+04
     0.65000  1.80280e+04
     0.70000  1.76227e+04
     0.75000  1.72228e+04
     0.80000  1.68288e+04
     0.85000  1.64419e+04
     0.90000  1.60616e+04
     0.95000  1.56869e+04
     1.00000  1.53173e+04
     1.05000  1.49537e+04
     1.10000  1.45965e+04
     1.15000  1.42456e+04
     1.20000  1.39009e+04
     1.25000  1.35629e+04
     1.30000  1.32321e+04
     1.35000  1.29087e+04
     1.40000  1.25924e+04
     1.45000  1.22836e+04
     1.50000  1.19826e+04



H1 2012, 1.8 < pt < 2.5 GeV, mur=1, muf=1, FF PSSZ
    -1.50000  1.32278e+04
    -1.45000  1.34150e+04
    -1.40000  1.35817e+04
    -1.35000  1.37285e+04
    -1.30000  1.38563e+04
    -1.25000  1.39654e+04
    -1.20000  1.40540e+04
    -1.15000  1.41233e+04
    -1.10000  1.41742e+04
    -1.05000  1.42074e+04
    -1.00000  1.42239e+04
    -0.95000  1.42260e+04
    -0.90000  1.42102e+04
    -0.85000  1.41649e+04
    -0.80000  1.40766e+04
    -0.75000  1.39363e+04
    -0.70000  1.37353e+04
    -0.65000  1.34837e+04
    -0.60000  1.31987e+04
    -0.55000  1.28913e+04
    -0.50000  1.25661e+04
    -0.45000  1.22296e+04
    -0.40000  1.18837e+04
    -0.35000  1.15295e+04
    -0.30000  1.11804e+04
    -0.25000  1.08415e+04
    -0.20000  1.05159e+04
    -0.15000  1.02073e+04
    -0.10000  9.91729e+03
    -0.05000  9.64103e+03
     0.00000  9.37850e+03
     0.05000  9.13842e+03
     0.10000  8.91133e+03
     0.15000  8.69688e+03
     0.20000  8.49882e+03
     0.25000  8.31590e+03
     0.30000  8.14467e+03
     0.35000  7.98623e+03
     0.40000  7.83758e+03
     0.45000  7.69514e+03
     0.50000  7.55831e+03
     0.55000  7.42694e+03
     0.60000  7.30103e+03
     0.65000  7.18075e+03
     0.70000  7.06525e+03
     0.75000  6.95286e+03
     0.80000  6.84235e+03
     0.85000  6.73337e+03
     0.90000  6.62582e+03
     0.95000  6.51948e+03
     1.00000  6.41391e+03
     1.05000  6.30873e+03
     1.10000  6.20388e+03
     1.15000  6.09947e+03
     1.20000  5.99557e+03
     1.25000  5.89226e+03
     1.30000  5.78960e+03
     1.35000  5.68770e+03
     1.40000  5.58670e+03
     1.45000  5.48678e+03
     1.50000  5.38804e+03


H1 2012, 1.8 < pt < 2.5 GeV, mur=1, muf=1, FF BCFY
    -1.50000  1.51947e+04
    -1.45000  1.53952e+04
    -1.40000  1.55744e+04
    -1.35000  1.57331e+04
    -1.30000  1.58721e+04
    -1.25000  1.59912e+04
    -1.20000  1.60880e+04
    -1.15000  1.61626e+04
    -1.10000  1.62148e+04
    -1.05000  1.62445e+04
    -1.00000  1.62509e+04
    -0.95000  1.62304e+04
    -0.90000  1.61747e+04
    -0.85000  1.60745e+04
    -0.80000  1.59209e+04
    -0.75000  1.57082e+04
    -0.70000  1.54315e+04
    -0.65000  1.51063e+04
    -0.60000  1.47424e+04
    -0.55000  1.43438e+04
    -0.50000  1.39214e+04
    -0.45000  1.34879e+04
    -0.40000  1.30501e+04
    -0.35000  1.26189e+04
    -0.30000  1.22071e+04
    -0.25000  1.18160e+04
    -0.20000  1.14458e+04
    -0.15000  1.11002e+04
    -0.10000  1.07790e+04
    -0.05000  1.04757e+04
     0.00000  1.01896e+04
     0.05000  9.93023e+03
     0.10000  9.68584e+03
     0.15000  9.45598e+03
     0.20000  9.24416e+03
     0.25000  9.04886e+03
     0.30000  8.86609e+03
     0.35000  8.69620e+03
     0.40000  8.53764e+03
     0.45000  8.38748e+03
     0.50000  8.24504e+03
     0.55000  8.10970e+03
     0.60000  7.98054e+03
     0.65000  7.85707e+03
     0.70000  7.73842e+03
     0.75000  7.62332e+03
     0.80000  7.51080e+03
     0.85000  7.40029e+03
     0.90000  7.29138e+03
     0.95000  7.18361e+03
     1.00000  7.07650e+03
     1.05000  6.96977e+03
     1.10000  6.86342e+03
     1.15000  6.75756e+03
     1.20000  6.65225e+03
     1.25000  6.54756e+03
     1.30000  6.44349e+03
     1.35000  6.34013e+03
     1.40000  6.23769e+03
     1.45000  6.13634e+03
     1.50000  6.03619e+03



H1 2012, 2.5 < pt < 4.5 GeV, mur=1, muf=1, FF PSSZ
    -1.50000  7.99250e+03
    -1.45000  8.27174e+03
    -1.40000  8.53517e+03
    -1.35000  8.78260e+03
    -1.30000  9.01378e+03
    -1.25000  9.22881e+03
    -1.20000  9.42778e+03
    -1.15000  9.61079e+03
    -1.10000  9.77807e+03
    -1.05000  9.92989e+03
    -1.00000  1.00668e+04
    -0.95000  1.01892e+04
    -0.90000  1.02978e+04
    -0.85000  1.03933e+04
    -0.80000  1.04767e+04
    -0.75000  1.05487e+04
    -0.70000  1.06107e+04
    -0.65000  1.06635e+04
    -0.60000  1.07069e+04
    -0.55000  1.07404e+04
    -0.50000  1.07601e+04
    -0.45000  1.07620e+04
    -0.40000  1.07440e+04
    -0.35000  1.07036e+04
    -0.30000  1.06396e+04
    -0.25000  1.05491e+04
    -0.20000  1.04367e+04
    -0.15000  1.03053e+04
    -0.10000  1.01551e+04
    -0.05000  9.98590e+03
     0.00000  9.79716e+03
     0.05000  9.59302e+03
     0.10000  9.38225e+03
     0.15000  9.16568e+03
     0.20000  8.94407e+03
     0.25000  8.71832e+03
     0.30000  8.49105e+03
     0.35000  8.26510e+03
     0.40000  8.04214e+03
     0.45000  7.82243e+03
     0.50000  7.60643e+03
     0.55000  7.39483e+03
     0.60000  7.18811e+03
     0.65000  6.98583e+03
     0.70000  6.78750e+03
     0.75000  6.59328e+03
     0.80000  6.40379e+03
     0.85000  6.21964e+03
     0.90000  6.03993e+03
     0.95000  5.86343e+03
     1.00000  5.69024e+03
     1.05000  5.52102e+03
     1.10000  5.35634e+03
     1.15000  5.19596e+03
     1.20000  5.03938e+03
     1.25000  4.88659e+03
     1.30000  4.73785e+03
     1.35000  4.59336e+03
     1.40000  4.45310e+03
     1.45000  4.31690e+03
     1.50000  4.18477e+03



H1 2012, 2.5 < pt < 4.5 GeV, mur=1, muf=1, FF BCFY
    -1.50000  1.00551e+04
    -1.45000  1.03774e+04
    -1.40000  1.06811e+04
    -1.35000  1.09658e+04
    -1.30000  1.12315e+04
    -1.25000  1.14781e+04
    -1.20000  1.17058e+04
    -1.15000  1.19148e+04
    -1.10000  1.21054e+04
    -1.05000  1.22779e+04
    -1.00000  1.24329e+04
    -0.95000  1.25712e+04
    -0.90000  1.26935e+04
    -0.85000  1.28010e+04
    -0.80000  1.28945e+04
    -0.75000  1.29748e+04
    -0.70000  1.30430e+04
    -0.65000  1.31003e+04
    -0.60000  1.31436e+04
    -0.55000  1.31717e+04
    -0.50000  1.31774e+04
    -0.45000  1.31559e+04
    -0.40000  1.31043e+04
    -0.35000  1.30178e+04
    -0.30000  1.28918e+04
    -0.25000  1.27297e+04
    -0.20000  1.25469e+04
    -0.15000  1.23457e+04
    -0.10000  1.21254e+04
    -0.05000  1.18852e+04
     0.00000  1.16239e+04
     0.05000  1.13476e+04
     0.10000  1.10666e+04
     0.15000  1.07825e+04
     0.20000  1.04968e+04
     0.25000  1.02113e+04
     0.30000  9.92911e+03
     0.35000  9.65235e+03
     0.40000  9.38214e+03
     0.45000  9.11863e+03
     0.50000  8.86233e+03
     0.55000  8.61407e+03
     0.60000  8.37425e+03
     0.65000  8.14093e+03
     0.70000  7.91224e+03
     0.75000  7.68858e+03
     0.80000  7.47075e+03
     0.85000  7.25936e+03
     0.90000  7.05362e+03
     0.95000  6.85244e+03
     1.00000  6.65564e+03
     1.05000  6.46370e+03
     1.10000  6.27702e+03
     1.15000  6.09537e+03
     1.20000  5.91832e+03
     1.25000  5.74587e+03
     1.30000  5.57814e+03
     1.35000  5.41522e+03
     1.40000  5.25707e+03
     1.45000  5.10359e+03
     1.50000  4.95475e+03


H1 2012, 4.5 < pt < 12.5 GeV, mur=1, muf=1, FF PSSZ
    -1.50000  6.10351e+02
    -1.45000  6.88546e+02
    -1.40000  7.67908e+02
    -1.35000  8.47640e+02
    -1.30000  9.27175e+02
    -1.25000  1.00603e+03
    -1.20000  1.08386e+03
    -1.15000  1.16036e+03
    -1.10000  1.23507e+03
    -1.05000  1.30749e+03
    -1.00000  1.37740e+03
    -0.95000  1.44476e+03
    -0.90000  1.50937e+03
    -0.85000  1.57097e+03
    -0.80000  1.62934e+03
    -0.75000  1.68448e+03
    -0.70000  1.73651e+03
    -0.65000  1.78542e+03
    -0.60000  1.83112e+03
    -0.55000  1.87351e+03
    -0.50000  1.91269e+03
    -0.45000  1.94900e+03
    -0.40000  1.98262e+03
    -0.35000  2.01357e+03
    -0.30000  2.04182e+03
    -0.25000  2.06740e+03
    -0.20000  2.09052e+03
    -0.15000  2.11147e+03
    -0.10000  2.13035e+03
    -0.05000  2.14728e+03
     0.00000  2.16234e+03
     0.05000  2.17569e+03
     0.10000  2.18679e+03
     0.15000  2.19449e+03
     0.20000  2.19759e+03
     0.25000  2.19486e+03
     0.30000  2.18579e+03
     0.35000  2.17062e+03
     0.40000  2.14962e+03
     0.45000  2.12264e+03
     0.50000  2.08954e+03
     0.55000  2.05077e+03
     0.60000  2.00760e+03
     0.65000  1.96103e+03
     0.70000  1.91129e+03
     0.75000  1.85864e+03
     0.80000  1.80358e+03
     0.85000  1.74695e+03
     0.90000  1.68938e+03
     0.95000  1.63121e+03
     1.00000  1.57279e+03
     1.05000  1.51455e+03
     1.10000  1.45680e+03
     1.15000  1.39964e+03
     1.20000  1.34329e+03
     1.25000  1.28807e+03
     1.30000  1.23433e+03
     1.35000  1.18202e+03
     1.40000  1.13093e+03
     1.45000  1.08122e+03
     1.50000  1.03311e+03



H1 2012, 4.5 < pt < 12.5 GeV, mur=1, muf=1, FF BCFY
    -1.50000  9.10152e+02
    -1.45000  1.01407e+03
    -1.40000  1.11847e+03
    -1.35000  1.22259e+03
    -1.30000  1.32568e+03
    -1.25000  1.42724e+03
    -1.20000  1.52691e+03
    -1.15000  1.62428e+03
    -1.10000  1.71886e+03
    -1.05000  1.81016e+03
    -1.00000  1.89792e+03
    -0.95000  1.98209e+03
    -0.90000  2.06242e+03
    -0.85000  2.13870e+03
    -0.80000  2.21071e+03
    -0.75000  2.27845e+03
    -0.70000  2.34213e+03
    -0.65000  2.40179e+03
    -0.60000  2.45733e+03
    -0.55000  2.50869e+03
    -0.50000  2.55599e+03
    -0.45000  2.59962e+03
    -0.40000  2.63991e+03
    -0.35000  2.67688e+03
    -0.30000  2.71060e+03
    -0.25000  2.74110e+03
    -0.20000  2.76863e+03
    -0.15000  2.79344e+03
    -0.10000  2.81565e+03
    -0.05000  2.83534e+03
     0.00000  2.85256e+03
     0.05000  2.86726e+03
     0.10000  2.87827e+03
     0.15000  2.88366e+03
     0.20000  2.88148e+03
     0.25000  2.86970e+03
     0.30000  2.84820e+03
     0.35000  2.81855e+03
     0.40000  2.78183e+03
     0.45000  2.73804e+03
     0.50000  2.68717e+03
     0.55000  2.62990e+03
     0.60000  2.56780e+03
     0.65000  2.50196e+03
     0.70000  2.43275e+03
     0.75000  2.36056e+03
     0.80000  2.28613e+03
     0.85000  2.21059e+03
     0.90000  2.13471e+03
     0.95000  2.05884e+03
     1.00000  1.98336e+03
     1.05000  1.90877e+03
     1.10000  1.83520e+03
     1.15000  1.76260e+03
     1.20000  1.69125e+03
     1.25000  1.62157e+03
     1.30000  1.55399e+03
     1.35000  1.48843e+03
     1.40000  1.42461e+03
     1.45000  1.36270e+03
     1.50000  1.30290e+03




